Analytic NNLO QCD corrections to top quark pair production in electron-positron collisions

We present the analytic total cross section of top quark pair production in electron-positron annihilation at next-to-next-to-leading order (NNLO) in Quantum Chromodynamics (QCD). By utilizing the optical theorem, the NNLO corrections are related to the imaginary parts of three-loop self-energy Feynman diagrams, of which the master integrals are calculated with canonical differential equations. The analytic results for the NNLO corrections are expressed in terms of multiple polylogarithms as well as elliptic functions. We discuss the asymptotic expansions near the threshold and in the high energy limit in detail. Numerical results are provided for the total cross section of top quark pair production at future lepton colliders.

==> Auxiliary_File/P2_Analy_Exp.m <==
{{0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], ((-25*I)/3)*Pi^3 + 12*Pi^2*G[0, w] + 
   4*Pi^2*G[1, w] - (20*I)*Pi*G[0, -1, w] + (12*I)*Pi*G[0, 0, w] - 
   (8*I)*Pi*G[0, 1, w] + (4*I)*Pi*G[1, 0, w], 
  (-56*Pi^4)/3 - ((106*I)/3)*Pi^3*G[0, w] - ((50*I)/3)*Pi^3*G[1, w] - 
   140*Pi^2*G[0, -1, w] + 50*Pi^2*G[0, 0, w] - 60*Pi^2*G[0, 1, w] + 
   24*Pi^2*G[1, 0, w] + 8*Pi^2*G[1, 1, w] + (200*I)*Pi*G[0, -1, -1, w] - 
   (140*I)*Pi*G[0, -1, 0, w] + (80*I)*Pi*G[0, -1, 1, w] - 
   (120*I)*Pi*G[0, 0, -1, w] + (50*I)*Pi*G[0, 0, 0, w] - 
   (48*I)*Pi*G[0, 0, 1, w] + (80*I)*Pi*G[0, 1, -1, w] - 
   (60*I)*Pi*G[0, 1, 0, w] + (32*I)*Pi*G[0, 1, 1, w] - 
   (40*I)*Pi*G[1, 0, -1, w] + (24*I)*Pi*G[1, 0, 0, w] - 
   (16*I)*Pi*G[1, 0, 1, w] + (8*I)*Pi*G[1, 1, 0, w] - (46*I)*Pi*Zeta[3], 
  ((521*I)/18)*Pi^5 - (205*Pi^4*G[0, w])/3 - (112*Pi^4*G[1, w])/3 + 
   ((1310*I)/3)*Pi^3*G[0, -1, w] - ((385*I)/3)*Pi^3*G[0, 0, w] + 
   ((574*I)/3)*Pi^3*G[0, 1, w] - ((212*I)/3)*Pi^3*G[1, 0, w] - 
   ((100*I)/3)*Pi^3*G[1, 1, w] + 1400*Pi^2*G[0, -1, -1, w] - 
   620*Pi^2*G[0, -1, 0, w] + 560*Pi^2*G[0, -1, 1, w] - 
   840*Pi^2*G[0, 0, -1, w] + 180*Pi^2*G[0, 0, 0, w] - 
   428*Pi^2*G[0, 0, 1, w] + 560*Pi^2*G[0, 1, -1, w] - 
   272*Pi^2*G[0, 1, 0, w] + 216*Pi^2*G[0, 1, 1, w] - 
   280*Pi^2*G[1, 0, -1, w] + 100*Pi^2*G[1, 0, 0, w] - 
   120*Pi^2*G[1, 0, 1, w] + 48*Pi^2*G[1, 1, 0, w] + 16*Pi^2*G[1, 1, 1, w] - 
   (2000*I)*Pi*G[0, -1, -1, -1, w] + (1400*I)*Pi*G[0, -1, -1, 0, w] - 
   (800*I)*Pi*G[0, -1, -1, 1, w] + (1400*I)*Pi*G[0, -1, 0, -1, w] - 
   (620*I)*Pi*G[0, -1, 0, 0, w] + (560*I)*Pi*G[0, -1, 0, 1, w] - 
   (800*I)*Pi*G[0, -1, 1, -1, w] + (560*I)*Pi*G[0, -1, 1, 0, w] - 
   (320*I)*Pi*G[0, -1, 1, 1, w] + (1200*I)*Pi*G[0, 0, -1, -1, w] - 
   (840*I)*Pi*G[0, 0, -1, 0, w] + (480*I)*Pi*G[0, 0, -1, 1, w] - 
   (500*I)*Pi*G[0, 0, 0, -1, w] + (180*I)*Pi*G[0, 0, 0, 0, w] - 
   (200*I)*Pi*G[0, 0, 0, 1, w] + (480*I)*Pi*G[0, 0, 1, -1, w] - 
   (428*I)*Pi*G[0, 0, 1, 0, w] + (192*I)*Pi*G[0, 0, 1, 1, w] - 
   (800*I)*Pi*G[0, 1, -1, -1, w] + (560*I)*Pi*G[0, 1, -1, 0, w] - 
   (320*I)*Pi*G[0, 1, -1, 1, w] + (600*I)*Pi*G[0, 1, 0, -1, w] - 
   (272*I)*Pi*G[0, 1, 0, 0, w] + (240*I)*Pi*G[0, 1, 0, 1, w] - 
   (320*I)*Pi*G[0, 1, 1, -1, w] + (216*I)*Pi*G[0, 1, 1, 0, w] - 
   (128*I)*Pi*G[0, 1, 1, 1, w] + (400*I)*Pi*G[1, 0, -1, -1, w] - 
   (280*I)*Pi*G[1, 0, -1, 0, w] + (160*I)*Pi*G[1, 0, -1, 1, w] - 
   (240*I)*Pi*G[1, 0, 0, -1, w] + (100*I)*Pi*G[1, 0, 0, 0, w] - 
   (96*I)*Pi*G[1, 0, 0, 1, w] + (160*I)*Pi*G[1, 0, 1, -1, w] - 
   (120*I)*Pi*G[1, 0, 1, 0, w] + (64*I)*Pi*G[1, 0, 1, 1, w] - 
   (80*I)*Pi*G[1, 1, 0, -1, w] + (48*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (16*I)*Pi*G[1, 1, 1, 0, w] - 
   174*Pi^2*Zeta[3] - (174*I)*Pi*G[0, w]*Zeta[3] - 
   (92*I)*Pi*G[1, w]*Zeta[3]}, {0, I*Pi, 7*Pi^2 - (10*I)*Pi*G[-1, w] + 
   (7*I)*Pi*G[0, w] - (4*I)*Pi*G[1, w], ((-131*I)/6)*Pi^3 - 
   70*Pi^2*G[-1, w] + 31*Pi^2*G[0, w] - 28*Pi^2*G[1, w] + 
   (100*I)*Pi*G[-1, -1, w] - (70*I)*Pi*G[-1, 0, w] + (40*I)*Pi*G[-1, 1, w] - 
   (70*I)*Pi*G[0, -1, w] + (31*I)*Pi*G[0, 0, w] - (28*I)*Pi*G[0, 1, w] + 
   (40*I)*Pi*G[1, -1, w] - (28*I)*Pi*G[1, 0, w] + (16*I)*Pi*G[1, 1, w], 
  (-87*Pi^4)/2 + ((655*I)/3)*Pi^3*G[-1, w] - ((491*I)/6)*Pi^3*G[0, w] + 
   ((262*I)/3)*Pi^3*G[1, w] + 700*Pi^2*G[-1, -1, w] - 310*Pi^2*G[-1, 0, w] + 
   280*Pi^2*G[-1, 1, w] - 490*Pi^2*G[0, -1, w] + 115*Pi^2*G[0, 0, w] - 
   244*Pi^2*G[0, 1, w] + 280*Pi^2*G[1, -1, w] - 124*Pi^2*G[1, 0, w] + 
   112*Pi^2*G[1, 1, w] - (1000*I)*Pi*G[-1, -1, -1, w] + 
   (700*I)*Pi*G[-1, -1, 0, w] - (400*I)*Pi*G[-1, -1, 1, w] + 
   (700*I)*Pi*G[-1, 0, -1, w] - (310*I)*Pi*G[-1, 0, 0, w] + 
   (280*I)*Pi*G[-1, 0, 1, w] - (400*I)*Pi*G[-1, 1, -1, w] + 
   (280*I)*Pi*G[-1, 1, 0, w] - (160*I)*Pi*G[-1, 1, 1, w] + 
   (700*I)*Pi*G[0, -1, -1, w] - (490*I)*Pi*G[0, -1, 0, w] + 
   (280*I)*Pi*G[0, -1, 1, w] - (310*I)*Pi*G[0, 0, -1, w] + 
   (115*I)*Pi*G[0, 0, 0, w] - (124*I)*Pi*G[0, 0, 1, w] + 
   (280*I)*Pi*G[0, 1, -1, w] - (244*I)*Pi*G[0, 1, 0, w] + 
   (112*I)*Pi*G[0, 1, 1, w] - (400*I)*Pi*G[1, -1, -1, w] + 
   (280*I)*Pi*G[1, -1, 0, w] - (160*I)*Pi*G[1, -1, 1, w] + 
   (280*I)*Pi*G[1, 0, -1, w] - (124*I)*Pi*G[1, 0, 0, w] + 
   (112*I)*Pi*G[1, 0, 1, w] - (160*I)*Pi*G[1, 1, -1, w] + 
   (112*I)*Pi*G[1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, w] - (110*I)*Pi*Zeta[3], 
  ((22849*I)/360)*Pi^5 + 435*Pi^4*G[-1, w] - (299*Pi^4*G[0, w])/2 + 
   174*Pi^4*G[1, w] - ((6550*I)/3)*Pi^3*G[-1, -1, w] + 
   ((2455*I)/3)*Pi^3*G[-1, 0, w] - ((2620*I)/3)*Pi^3*G[-1, 1, w] + 
   ((4585*I)/3)*Pi^3*G[0, -1, w] - ((1679*I)/6)*Pi^3*G[0, 0, w] + 
   ((2434*I)/3)*Pi^3*G[0, 1, w] - ((2620*I)/3)*Pi^3*G[1, -1, w] + 
   ((982*I)/3)*Pi^3*G[1, 0, w] - ((1048*I)/3)*Pi^3*G[1, 1, w] - 
   7000*Pi^2*G[-1, -1, -1, w] + 3100*Pi^2*G[-1, -1, 0, w] - 
   2800*Pi^2*G[-1, -1, 1, w] + 4900*Pi^2*G[-1, 0, -1, w] - 
   1150*Pi^2*G[-1, 0, 0, w] + 2440*Pi^2*G[-1, 0, 1, w] - 
   2800*Pi^2*G[-1, 1, -1, w] + 1240*Pi^2*G[-1, 1, 0, w] - 
   1120*Pi^2*G[-1, 1, 1, w] + 4900*Pi^2*G[0, -1, -1, w] - 
   2170*Pi^2*G[0, -1, 0, w] + 1960*Pi^2*G[0, -1, 1, w] - 
   2170*Pi^2*G[0, 0, -1, w] + 391*Pi^2*G[0, 0, 0, w] - 
   1156*Pi^2*G[0, 0, 1, w] + 1960*Pi^2*G[0, 1, -1, w] - 
   1156*Pi^2*G[0, 1, 0, w] + 688*Pi^2*G[0, 1, 1, w] - 
   2800*Pi^2*G[1, -1, -1, w] + 1240*Pi^2*G[1, -1, 0, w] - 
   1120*Pi^2*G[1, -1, 1, w] + 1960*Pi^2*G[1, 0, -1, w] - 
   460*Pi^2*G[1, 0, 0, w] + 976*Pi^2*G[1, 0, 1, w] - 
   1120*Pi^2*G[1, 1, -1, w] + 496*Pi^2*G[1, 1, 0, w] - 
   448*Pi^2*G[1, 1, 1, w] + (10000*I)*Pi*G[-1, -1, -1, -1, w] - 
   (7000*I)*Pi*G[-1, -1, -1, 0, w] + (4000*I)*Pi*G[-1, -1, -1, 1, w] - 
   (7000*I)*Pi*G[-1, -1, 0, -1, w] + (3100*I)*Pi*G[-1, -1, 0, 0, w] - 
   (2800*I)*Pi*G[-1, -1, 0, 1, w] + (4000*I)*Pi*G[-1, -1, 1, -1, w] - 
   (2800*I)*Pi*G[-1, -1, 1, 0, w] + (1600*I)*Pi*G[-1, -1, 1, 1, w] - 
   (7000*I)*Pi*G[-1, 0, -1, -1, w] + (4900*I)*Pi*G[-1, 0, -1, 0, w] - 
   (2800*I)*Pi*G[-1, 0, -1, 1, w] + (3100*I)*Pi*G[-1, 0, 0, -1, w] - 
   (1150*I)*Pi*G[-1, 0, 0, 0, w] + (1240*I)*Pi*G[-1, 0, 0, 1, w] - 
   (2800*I)*Pi*G[-1, 0, 1, -1, w] + (2440*I)*Pi*G[-1, 0, 1, 0, w] - 
   (1120*I)*Pi*G[-1, 0, 1, 1, w] + (4000*I)*Pi*G[-1, 1, -1, -1, w] - 
   (2800*I)*Pi*G[-1, 1, -1, 0, w] + (1600*I)*Pi*G[-1, 1, -1, 1, w] - 
   (2800*I)*Pi*G[-1, 1, 0, -1, w] + (1240*I)*Pi*G[-1, 1, 0, 0, w] - 
   (1120*I)*Pi*G[-1, 1, 0, 1, w] + (1600*I)*Pi*G[-1, 1, 1, -1, w] - 
   (1120*I)*Pi*G[-1, 1, 1, 0, w] + (640*I)*Pi*G[-1, 1, 1, 1, w] - 
   (7000*I)*Pi*G[0, -1, -1, -1, w] + (4900*I)*Pi*G[0, -1, -1, 0, w] - 
   (2800*I)*Pi*G[0, -1, -1, 1, w] + (4900*I)*Pi*G[0, -1, 0, -1, w] - 
   (2170*I)*Pi*G[0, -1, 0, 0, w] + (1960*I)*Pi*G[0, -1, 0, 1, w] - 
   (2800*I)*Pi*G[0, -1, 1, -1, w] + (1960*I)*Pi*G[0, -1, 1, 0, w] - 
   (1120*I)*Pi*G[0, -1, 1, 1, w] + (3100*I)*Pi*G[0, 0, -1, -1, w] - 
   (2170*I)*Pi*G[0, 0, -1, 0, w] + (1240*I)*Pi*G[0, 0, -1, 1, w] - 
   (1150*I)*Pi*G[0, 0, 0, -1, w] + (391*I)*Pi*G[0, 0, 0, 0, w] - 
   (460*I)*Pi*G[0, 0, 0, 1, w] + (1240*I)*Pi*G[0, 0, 1, -1, w] - 
   (1156*I)*Pi*G[0, 0, 1, 0, w] + (496*I)*Pi*G[0, 0, 1, 1, w] - 
   (2800*I)*Pi*G[0, 1, -1, -1, w] + (1960*I)*Pi*G[0, 1, -1, 0, w] - 
   (1120*I)*Pi*G[0, 1, -1, 1, w] + (2440*I)*Pi*G[0, 1, 0, -1, w] - 
   (1156*I)*Pi*G[0, 1, 0, 0, w] + (976*I)*Pi*G[0, 1, 0, 1, w] - 
   (1120*I)*Pi*G[0, 1, 1, -1, w] + (688*I)*Pi*G[0, 1, 1, 0, w] - 
   (448*I)*Pi*G[0, 1, 1, 1, w] + (4000*I)*Pi*G[1, -1, -1, -1, w] - 
   (2800*I)*Pi*G[1, -1, -1, 0, w] + (1600*I)*Pi*G[1, -1, -1, 1, w] - 
   (2800*I)*Pi*G[1, -1, 0, -1, w] + (1240*I)*Pi*G[1, -1, 0, 0, w] - 
   (1120*I)*Pi*G[1, -1, 0, 1, w] + (1600*I)*Pi*G[1, -1, 1, -1, w] - 
   (1120*I)*Pi*G[1, -1, 1, 0, w] + (640*I)*Pi*G[1, -1, 1, 1, w] - 
   (2800*I)*Pi*G[1, 0, -1, -1, w] + (1960*I)*Pi*G[1, 0, -1, 0, w] - 
   (1120*I)*Pi*G[1, 0, -1, 1, w] + (1240*I)*Pi*G[1, 0, 0, -1, w] - 
   (460*I)*Pi*G[1, 0, 0, 0, w] + (496*I)*Pi*G[1, 0, 0, 1, w] - 
   (1120*I)*Pi*G[1, 0, 1, -1, w] + (976*I)*Pi*G[1, 0, 1, 0, w] - 
   (448*I)*Pi*G[1, 0, 1, 1, w] + (1600*I)*Pi*G[1, 1, -1, -1, w] - 
   (1120*I)*Pi*G[1, 1, -1, 0, w] + (640*I)*Pi*G[1, 1, -1, 1, w] - 
   (1120*I)*Pi*G[1, 1, 0, -1, w] + (496*I)*Pi*G[1, 1, 0, 0, w] - 
   (448*I)*Pi*G[1, 1, 0, 1, w] + (640*I)*Pi*G[1, 1, 1, -1, w] - 
   (448*I)*Pi*G[1, 1, 1, 0, w] + (256*I)*Pi*G[1, 1, 1, 1, w] - 
   386*Pi^2*Zeta[3] + (1100*I)*Pi*G[-1, w]*Zeta[3] - 
   (386*I)*Pi*G[0, w]*Zeta[3] + (440*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, -Pi^2 - I*Pi*G[0, w], ((19*I)/6)*Pi^3 - (9*Pi^2*G[0, w])/2 - 
   5*Pi^2*G[1, w] + (10*I)*Pi*G[0, -1, w] - ((9*I)/2)*Pi*G[0, 0, w] + 
   (4*I)*Pi*G[0, 1, w] - (5*I)*Pi*G[1, 0, w], 
  (73*Pi^4)/12 + ((137*I)/12)*Pi^3*G[0, w] + ((125*I)/6)*Pi^3*G[1, w] + 
   70*Pi^2*G[0, -1, w] - 16*Pi^2*G[0, 0, w] + 33*Pi^2*G[0, 1, w] - 
   30*Pi^2*G[1, 0, w] - 10*Pi^2*G[1, 1, w] - (100*I)*Pi*G[0, -1, -1, w] + 
   (70*I)*Pi*G[0, -1, 0, w] - (40*I)*Pi*G[0, -1, 1, w] + 
   (45*I)*Pi*G[0, 0, -1, w] - (16*I)*Pi*G[0, 0, 0, w] + 
   (18*I)*Pi*G[0, 0, 1, w] - (40*I)*Pi*G[0, 1, -1, w] + 
   (33*I)*Pi*G[0, 1, 0, w] - (16*I)*Pi*G[0, 1, 1, w] + 
   (50*I)*Pi*G[1, 0, -1, w] - (30*I)*Pi*G[1, 0, 0, w] + 
   (20*I)*Pi*G[1, 0, 1, w] - (10*I)*Pi*G[1, 1, 0, w] + ((31*I)/2)*Pi*Zeta[3], 
  ((-1235*I)/144)*Pi^5 + (121*Pi^4*G[0, w])/6 + (140*Pi^4*G[1, w])/3 - 
   ((655*I)/3)*Pi^3*G[0, -1, w] + ((113*I)/3)*Pi^3*G[0, 0, w] - 
   ((649*I)/6)*Pi^3*G[0, 1, w] + ((265*I)/3)*Pi^3*G[1, 0, w] + 
   ((125*I)/3)*Pi^3*G[1, 1, w] - 700*Pi^2*G[0, -1, -1, w] + 
   310*Pi^2*G[0, -1, 0, w] - 280*Pi^2*G[0, -1, 1, w] + 
   315*Pi^2*G[0, 0, -1, w] - (105*Pi^2*G[0, 0, 0, w])/2 + 
   169*Pi^2*G[0, 0, 1, w] - 280*Pi^2*G[0, 1, -1, w] + 
   154*Pi^2*G[0, 1, 0, w] - 102*Pi^2*G[0, 1, 1, w] + 
   350*Pi^2*G[1, 0, -1, w] - 125*Pi^2*G[1, 0, 0, w] + 
   150*Pi^2*G[1, 0, 1, w] - 60*Pi^2*G[1, 1, 0, w] - 20*Pi^2*G[1, 1, 1, w] + 
   (1000*I)*Pi*G[0, -1, -1, -1, w] - (700*I)*Pi*G[0, -1, -1, 0, w] + 
   (400*I)*Pi*G[0, -1, -1, 1, w] - (700*I)*Pi*G[0, -1, 0, -1, w] + 
   (310*I)*Pi*G[0, -1, 0, 0, w] - (280*I)*Pi*G[0, -1, 0, 1, w] + 
   (400*I)*Pi*G[0, -1, 1, -1, w] - (280*I)*Pi*G[0, -1, 1, 0, w] + 
   (160*I)*Pi*G[0, -1, 1, 1, w] - (450*I)*Pi*G[0, 0, -1, -1, w] + 
   (315*I)*Pi*G[0, 0, -1, 0, w] - (180*I)*Pi*G[0, 0, -1, 1, w] + 
   (160*I)*Pi*G[0, 0, 0, -1, w] - ((105*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (64*I)*Pi*G[0, 0, 0, 1, w] - (180*I)*Pi*G[0, 0, 1, -1, w] + 
   (169*I)*Pi*G[0, 0, 1, 0, w] - (72*I)*Pi*G[0, 0, 1, 1, w] + 
   (400*I)*Pi*G[0, 1, -1, -1, w] - (280*I)*Pi*G[0, 1, -1, 0, w] + 
   (160*I)*Pi*G[0, 1, -1, 1, w] - (330*I)*Pi*G[0, 1, 0, -1, w] + 
   (154*I)*Pi*G[0, 1, 0, 0, w] - (132*I)*Pi*G[0, 1, 0, 1, w] + 
   (160*I)*Pi*G[0, 1, 1, -1, w] - (102*I)*Pi*G[0, 1, 1, 0, w] + 
   (64*I)*Pi*G[0, 1, 1, 1, w] - (500*I)*Pi*G[1, 0, -1, -1, w] + 
   (350*I)*Pi*G[1, 0, -1, 0, w] - (200*I)*Pi*G[1, 0, -1, 1, w] + 
   (300*I)*Pi*G[1, 0, 0, -1, w] - (125*I)*Pi*G[1, 0, 0, 0, w] + 
   (120*I)*Pi*G[1, 0, 0, 1, w] - (200*I)*Pi*G[1, 0, 1, -1, w] + 
   (150*I)*Pi*G[1, 0, 1, 0, w] - (80*I)*Pi*G[1, 0, 1, 1, w] + 
   (100*I)*Pi*G[1, 1, 0, -1, w] - (60*I)*Pi*G[1, 1, 0, 0, w] + 
   (40*I)*Pi*G[1, 1, 0, 1, w] - (20*I)*Pi*G[1, 1, 1, 0, w] + 
   (105*Pi^2*Zeta[3])/2 + ((105*I)/2)*Pi*G[0, w]*Zeta[3] + 
   (115*I)*Pi*G[1, w]*Zeta[3]}, {0, (-I)*Pi, -2*Pi^2 + (2*I)*Pi*G[-1, w] - 
   (2*I)*Pi*G[0, w] + (2*I)*Pi*G[1, w], (3*I)*Pi^3 + 4*Pi^2*G[-1, w] - 
   4*Pi^2*G[0, w] + 4*Pi^2*G[1, w] - (4*I)*Pi*G[-1, -1, w] + 
   (4*I)*Pi*G[-1, 0, w] - (4*I)*Pi*G[-1, 1, w] + (4*I)*Pi*G[0, -1, w] - 
   (4*I)*Pi*G[0, 0, w] + (4*I)*Pi*G[0, 1, w] - (4*I)*Pi*G[1, -1, w] + 
   (4*I)*Pi*G[1, 0, w] - (4*I)*Pi*G[1, 1, w], 
  (10*Pi^4)/3 - (6*I)*Pi^3*G[-1, w] + (6*I)*Pi^3*G[0, w] - 
   (6*I)*Pi^3*G[1, w] - 8*Pi^2*G[-1, -1, w] + 8*Pi^2*G[-1, 0, w] - 
   8*Pi^2*G[-1, 1, w] + 8*Pi^2*G[0, -1, w] - 8*Pi^2*G[0, 0, w] + 
   8*Pi^2*G[0, 1, w] - 8*Pi^2*G[1, -1, w] + 8*Pi^2*G[1, 0, w] - 
   8*Pi^2*G[1, 1, w] + (8*I)*Pi*G[-1, -1, -1, w] - (8*I)*Pi*G[-1, -1, 0, w] + 
   (8*I)*Pi*G[-1, -1, 1, w] - (8*I)*Pi*G[-1, 0, -1, w] + 
   (8*I)*Pi*G[-1, 0, 0, w] - (8*I)*Pi*G[-1, 0, 1, w] + 
   (8*I)*Pi*G[-1, 1, -1, w] - (8*I)*Pi*G[-1, 1, 0, w] + 
   (8*I)*Pi*G[-1, 1, 1, w] - (8*I)*Pi*G[0, -1, -1, w] + 
   (8*I)*Pi*G[0, -1, 0, w] - (8*I)*Pi*G[0, -1, 1, w] + 
   (8*I)*Pi*G[0, 0, -1, w] - (8*I)*Pi*G[0, 0, 0, w] + 
   (8*I)*Pi*G[0, 0, 1, w] - (8*I)*Pi*G[0, 1, -1, w] + 
   (8*I)*Pi*G[0, 1, 0, w] - (8*I)*Pi*G[0, 1, 1, w] + 
   (8*I)*Pi*G[1, -1, -1, w] - (8*I)*Pi*G[1, -1, 0, w] + 
   (8*I)*Pi*G[1, -1, 1, w] - (8*I)*Pi*G[1, 0, -1, w] + 
   (8*I)*Pi*G[1, 0, 0, w] - (8*I)*Pi*G[1, 0, 1, w] + 
   (8*I)*Pi*G[1, 1, -1, w] - (8*I)*Pi*G[1, 1, 0, w] + 
   (8*I)*Pi*G[1, 1, 1, w] + (4*I)*Pi*Zeta[3], 
  (-3*I)*Pi^5 - (20*Pi^4*G[-1, w])/3 + (20*Pi^4*G[0, w])/3 - 
   (20*Pi^4*G[1, w])/3 + (12*I)*Pi^3*G[-1, -1, w] - (12*I)*Pi^3*G[-1, 0, w] + 
   (12*I)*Pi^3*G[-1, 1, w] - (12*I)*Pi^3*G[0, -1, w] + 
   (12*I)*Pi^3*G[0, 0, w] - (12*I)*Pi^3*G[0, 1, w] + 
   (12*I)*Pi^3*G[1, -1, w] - (12*I)*Pi^3*G[1, 0, w] + 
   (12*I)*Pi^3*G[1, 1, w] + 16*Pi^2*G[-1, -1, -1, w] - 
   16*Pi^2*G[-1, -1, 0, w] + 16*Pi^2*G[-1, -1, 1, w] - 
   16*Pi^2*G[-1, 0, -1, w] + 16*Pi^2*G[-1, 0, 0, w] - 
   16*Pi^2*G[-1, 0, 1, w] + 16*Pi^2*G[-1, 1, -1, w] - 
   16*Pi^2*G[-1, 1, 0, w] + 16*Pi^2*G[-1, 1, 1, w] - 
   16*Pi^2*G[0, -1, -1, w] + 16*Pi^2*G[0, -1, 0, w] - 
   16*Pi^2*G[0, -1, 1, w] + 16*Pi^2*G[0, 0, -1, w] - 16*Pi^2*G[0, 0, 0, w] + 
   16*Pi^2*G[0, 0, 1, w] - 16*Pi^2*G[0, 1, -1, w] + 16*Pi^2*G[0, 1, 0, w] - 
   16*Pi^2*G[0, 1, 1, w] + 16*Pi^2*G[1, -1, -1, w] - 16*Pi^2*G[1, -1, 0, w] + 
   16*Pi^2*G[1, -1, 1, w] - 16*Pi^2*G[1, 0, -1, w] + 16*Pi^2*G[1, 0, 0, w] - 
   16*Pi^2*G[1, 0, 1, w] + 16*Pi^2*G[1, 1, -1, w] - 16*Pi^2*G[1, 1, 0, w] + 
   16*Pi^2*G[1, 1, 1, w] - (16*I)*Pi*G[-1, -1, -1, -1, w] + 
   (16*I)*Pi*G[-1, -1, -1, 0, w] - (16*I)*Pi*G[-1, -1, -1, 1, w] + 
   (16*I)*Pi*G[-1, -1, 0, -1, w] - (16*I)*Pi*G[-1, -1, 0, 0, w] + 
   (16*I)*Pi*G[-1, -1, 0, 1, w] - (16*I)*Pi*G[-1, -1, 1, -1, w] + 
   (16*I)*Pi*G[-1, -1, 1, 0, w] - (16*I)*Pi*G[-1, -1, 1, 1, w] + 
   (16*I)*Pi*G[-1, 0, -1, -1, w] - (16*I)*Pi*G[-1, 0, -1, 0, w] + 
   (16*I)*Pi*G[-1, 0, -1, 1, w] - (16*I)*Pi*G[-1, 0, 0, -1, w] + 
   (16*I)*Pi*G[-1, 0, 0, 0, w] - (16*I)*Pi*G[-1, 0, 0, 1, w] + 
   (16*I)*Pi*G[-1, 0, 1, -1, w] - (16*I)*Pi*G[-1, 0, 1, 0, w] + 
   (16*I)*Pi*G[-1, 0, 1, 1, w] - (16*I)*Pi*G[-1, 1, -1, -1, w] + 
   (16*I)*Pi*G[-1, 1, -1, 0, w] - (16*I)*Pi*G[-1, 1, -1, 1, w] + 
   (16*I)*Pi*G[-1, 1, 0, -1, w] - (16*I)*Pi*G[-1, 1, 0, 0, w] + 
   (16*I)*Pi*G[-1, 1, 0, 1, w] - (16*I)*Pi*G[-1, 1, 1, -1, w] + 
   (16*I)*Pi*G[-1, 1, 1, 0, w] - (16*I)*Pi*G[-1, 1, 1, 1, w] + 
   (16*I)*Pi*G[0, -1, -1, -1, w] - (16*I)*Pi*G[0, -1, -1, 0, w] + 
   (16*I)*Pi*G[0, -1, -1, 1, w] - (16*I)*Pi*G[0, -1, 0, -1, w] + 
   (16*I)*Pi*G[0, -1, 0, 0, w] - (16*I)*Pi*G[0, -1, 0, 1, w] + 
   (16*I)*Pi*G[0, -1, 1, -1, w] - (16*I)*Pi*G[0, -1, 1, 0, w] + 
   (16*I)*Pi*G[0, -1, 1, 1, w] - (16*I)*Pi*G[0, 0, -1, -1, w] + 
   (16*I)*Pi*G[0, 0, -1, 0, w] - (16*I)*Pi*G[0, 0, -1, 1, w] + 
   (16*I)*Pi*G[0, 0, 0, -1, w] - (16*I)*Pi*G[0, 0, 0, 0, w] + 
   (16*I)*Pi*G[0, 0, 0, 1, w] - (16*I)*Pi*G[0, 0, 1, -1, w] + 
   (16*I)*Pi*G[0, 0, 1, 0, w] - (16*I)*Pi*G[0, 0, 1, 1, w] + 
   (16*I)*Pi*G[0, 1, -1, -1, w] - (16*I)*Pi*G[0, 1, -1, 0, w] + 
   (16*I)*Pi*G[0, 1, -1, 1, w] - (16*I)*Pi*G[0, 1, 0, -1, w] + 
   (16*I)*Pi*G[0, 1, 0, 0, w] - (16*I)*Pi*G[0, 1, 0, 1, w] + 
   (16*I)*Pi*G[0, 1, 1, -1, w] - (16*I)*Pi*G[0, 1, 1, 0, w] + 
   (16*I)*Pi*G[0, 1, 1, 1, w] - (16*I)*Pi*G[1, -1, -1, -1, w] + 
   (16*I)*Pi*G[1, -1, -1, 0, w] - (16*I)*Pi*G[1, -1, -1, 1, w] + 
   (16*I)*Pi*G[1, -1, 0, -1, w] - (16*I)*Pi*G[1, -1, 0, 0, w] + 
   (16*I)*Pi*G[1, -1, 0, 1, w] - (16*I)*Pi*G[1, -1, 1, -1, w] + 
   (16*I)*Pi*G[1, -1, 1, 0, w] - (16*I)*Pi*G[1, -1, 1, 1, w] + 
   (16*I)*Pi*G[1, 0, -1, -1, w] - (16*I)*Pi*G[1, 0, -1, 0, w] + 
   (16*I)*Pi*G[1, 0, -1, 1, w] - (16*I)*Pi*G[1, 0, 0, -1, w] + 
   (16*I)*Pi*G[1, 0, 0, 0, w] - (16*I)*Pi*G[1, 0, 0, 1, w] + 
   (16*I)*Pi*G[1, 0, 1, -1, w] - (16*I)*Pi*G[1, 0, 1, 0, w] + 
   (16*I)*Pi*G[1, 0, 1, 1, w] - (16*I)*Pi*G[1, 1, -1, -1, w] + 
   (16*I)*Pi*G[1, 1, -1, 0, w] - (16*I)*Pi*G[1, 1, -1, 1, w] + 
   (16*I)*Pi*G[1, 1, 0, -1, w] - (16*I)*Pi*G[1, 1, 0, 0, w] + 
   (16*I)*Pi*G[1, 1, 0, 1, w] - (16*I)*Pi*G[1, 1, 1, -1, w] + 
   (16*I)*Pi*G[1, 1, 1, 0, w] - (16*I)*Pi*G[1, 1, 1, 1, w] + 8*Pi^2*Zeta[3] - 
   (8*I)*Pi*G[-1, w]*Zeta[3] + (8*I)*Pi*G[0, w]*Zeta[3] - 
   (8*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, -2*Pi^2 - (2*I)*Pi*G[0, w], 
  ((19*I)/3)*Pi^3 - 10*Pi^2*G[0, w] + (12*I)*Pi*G[0, -1, w] - 
   (10*I)*Pi*G[0, 0, w] + (8*I)*Pi*G[0, 1, w], 
  (37*Pi^4)/3 + (25*I)*Pi^3*G[0, w] + 60*Pi^2*G[0, -1, w] - 
   38*Pi^2*G[0, 0, w] + 40*Pi^2*G[0, 1, w] - (72*I)*Pi*G[0, -1, -1, w] + 
   (60*I)*Pi*G[0, -1, 0, w] - (48*I)*Pi*G[0, -1, 1, w] + 
   (60*I)*Pi*G[0, 0, -1, w] - (38*I)*Pi*G[0, 0, 0, w] + 
   (40*I)*Pi*G[0, 0, 1, w] - (48*I)*Pi*G[0, 1, -1, w] + 
   (40*I)*Pi*G[0, 1, 0, w] - (32*I)*Pi*G[0, 1, 1, w] + (16*I)*Pi*Zeta[3], 
  ((-71*I)/4)*Pi^5 + (131*Pi^4*G[0, w])/3 - (150*I)*Pi^3*G[0, -1, w] + 
   (87*I)*Pi^3*G[0, 0, w] - (100*I)*Pi^3*G[0, 1, w] - 
   360*Pi^2*G[0, -1, -1, w] + 228*Pi^2*G[0, -1, 0, w] - 
   240*Pi^2*G[0, -1, 1, w] + 300*Pi^2*G[0, 0, -1, w] - 
   130*Pi^2*G[0, 0, 0, w] + 200*Pi^2*G[0, 0, 1, w] - 
   240*Pi^2*G[0, 1, -1, w] + 152*Pi^2*G[0, 1, 0, w] - 
   160*Pi^2*G[0, 1, 1, w] + (432*I)*Pi*G[0, -1, -1, -1, w] - 
   (360*I)*Pi*G[0, -1, -1, 0, w] + (288*I)*Pi*G[0, -1, -1, 1, w] - 
   (360*I)*Pi*G[0, -1, 0, -1, w] + (228*I)*Pi*G[0, -1, 0, 0, w] - 
   (240*I)*Pi*G[0, -1, 0, 1, w] + (288*I)*Pi*G[0, -1, 1, -1, w] - 
   (240*I)*Pi*G[0, -1, 1, 0, w] + (192*I)*Pi*G[0, -1, 1, 1, w] - 
   (360*I)*Pi*G[0, 0, -1, -1, w] + (300*I)*Pi*G[0, 0, -1, 0, w] - 
   (240*I)*Pi*G[0, 0, -1, 1, w] + (228*I)*Pi*G[0, 0, 0, -1, w] - 
   (130*I)*Pi*G[0, 0, 0, 0, w] + (152*I)*Pi*G[0, 0, 0, 1, w] - 
   (240*I)*Pi*G[0, 0, 1, -1, w] + (200*I)*Pi*G[0, 0, 1, 0, w] - 
   (160*I)*Pi*G[0, 0, 1, 1, w] + (288*I)*Pi*G[0, 1, -1, -1, w] - 
   (240*I)*Pi*G[0, 1, -1, 0, w] + (192*I)*Pi*G[0, 1, -1, 1, w] - 
   (240*I)*Pi*G[0, 1, 0, -1, w] + (152*I)*Pi*G[0, 1, 0, 0, w] - 
   (160*I)*Pi*G[0, 1, 0, 1, w] + (192*I)*Pi*G[0, 1, 1, -1, w] - 
   (160*I)*Pi*G[0, 1, 1, 0, w] + (128*I)*Pi*G[0, 1, 1, 1, w] + 
   56*Pi^2*Zeta[3] + (56*I)*Pi*G[0, w]*Zeta[3]}, 
 {0, (-I)*Pi, -5*Pi^2 + (6*I)*Pi*G[-1, w] - (5*I)*Pi*G[0, w] + 
   (4*I)*Pi*G[1, w], ((25*I)/2)*Pi^3 + 30*Pi^2*G[-1, w] - 19*Pi^2*G[0, w] + 
   20*Pi^2*G[1, w] - (36*I)*Pi*G[-1, -1, w] + (30*I)*Pi*G[-1, 0, w] - 
   (24*I)*Pi*G[-1, 1, w] + (30*I)*Pi*G[0, -1, w] - (19*I)*Pi*G[0, 0, w] + 
   (20*I)*Pi*G[0, 1, w] - (24*I)*Pi*G[1, -1, w] + (20*I)*Pi*G[1, 0, w] - 
   (16*I)*Pi*G[1, 1, w], (131*Pi^4)/6 - (75*I)*Pi^3*G[-1, w] + 
   ((87*I)/2)*Pi^3*G[0, w] - (50*I)*Pi^3*G[1, w] - 180*Pi^2*G[-1, -1, w] + 
   114*Pi^2*G[-1, 0, w] - 120*Pi^2*G[-1, 1, w] + 150*Pi^2*G[0, -1, w] - 
   65*Pi^2*G[0, 0, w] + 100*Pi^2*G[0, 1, w] - 120*Pi^2*G[1, -1, w] + 
   76*Pi^2*G[1, 0, w] - 80*Pi^2*G[1, 1, w] + (216*I)*Pi*G[-1, -1, -1, w] - 
   (180*I)*Pi*G[-1, -1, 0, w] + (144*I)*Pi*G[-1, -1, 1, w] - 
   (180*I)*Pi*G[-1, 0, -1, w] + (114*I)*Pi*G[-1, 0, 0, w] - 
   (120*I)*Pi*G[-1, 0, 1, w] + (144*I)*Pi*G[-1, 1, -1, w] - 
   (120*I)*Pi*G[-1, 1, 0, w] + (96*I)*Pi*G[-1, 1, 1, w] - 
   (180*I)*Pi*G[0, -1, -1, w] + (150*I)*Pi*G[0, -1, 0, w] - 
   (120*I)*Pi*G[0, -1, 1, w] + (114*I)*Pi*G[0, 0, -1, w] - 
   (65*I)*Pi*G[0, 0, 0, w] + (76*I)*Pi*G[0, 0, 1, w] - 
   (120*I)*Pi*G[0, 1, -1, w] + (100*I)*Pi*G[0, 1, 0, w] - 
   (80*I)*Pi*G[0, 1, 1, w] + (144*I)*Pi*G[1, -1, -1, w] - 
   (120*I)*Pi*G[1, -1, 0, w] + (96*I)*Pi*G[1, -1, 1, w] - 
   (120*I)*Pi*G[1, 0, -1, w] + (76*I)*Pi*G[1, 0, 0, w] - 
   (80*I)*Pi*G[1, 0, 1, w] + (96*I)*Pi*G[1, 1, -1, w] - 
   (80*I)*Pi*G[1, 1, 0, w] + (64*I)*Pi*G[1, 1, 1, w] + (28*I)*Pi*Zeta[3], 
  ((-237*I)/8)*Pi^5 - 131*Pi^4*G[-1, w] + (433*Pi^4*G[0, w])/6 - 
   (262*Pi^4*G[1, w])/3 + (450*I)*Pi^3*G[-1, -1, w] - 
   (261*I)*Pi^3*G[-1, 0, w] + (300*I)*Pi^3*G[-1, 1, w] - 
   (375*I)*Pi^3*G[0, -1, w] + ((285*I)/2)*Pi^3*G[0, 0, w] - 
   (250*I)*Pi^3*G[0, 1, w] + (300*I)*Pi^3*G[1, -1, w] - 
   (174*I)*Pi^3*G[1, 0, w] + (200*I)*Pi^3*G[1, 1, w] + 
   1080*Pi^2*G[-1, -1, -1, w] - 684*Pi^2*G[-1, -1, 0, w] + 
   720*Pi^2*G[-1, -1, 1, w] - 900*Pi^2*G[-1, 0, -1, w] + 
   390*Pi^2*G[-1, 0, 0, w] - 600*Pi^2*G[-1, 0, 1, w] + 
   720*Pi^2*G[-1, 1, -1, w] - 456*Pi^2*G[-1, 1, 0, w] + 
   480*Pi^2*G[-1, 1, 1, w] - 900*Pi^2*G[0, -1, -1, w] + 
   570*Pi^2*G[0, -1, 0, w] - 600*Pi^2*G[0, -1, 1, w] + 
   570*Pi^2*G[0, 0, -1, w] - 211*Pi^2*G[0, 0, 0, w] + 
   380*Pi^2*G[0, 0, 1, w] - 600*Pi^2*G[0, 1, -1, w] + 
   380*Pi^2*G[0, 1, 0, w] - 400*Pi^2*G[0, 1, 1, w] + 
   720*Pi^2*G[1, -1, -1, w] - 456*Pi^2*G[1, -1, 0, w] + 
   480*Pi^2*G[1, -1, 1, w] - 600*Pi^2*G[1, 0, -1, w] + 
   260*Pi^2*G[1, 0, 0, w] - 400*Pi^2*G[1, 0, 1, w] + 
   480*Pi^2*G[1, 1, -1, w] - 304*Pi^2*G[1, 1, 0, w] + 
   320*Pi^2*G[1, 1, 1, w] - (1296*I)*Pi*G[-1, -1, -1, -1, w] + 
   (1080*I)*Pi*G[-1, -1, -1, 0, w] - (864*I)*Pi*G[-1, -1, -1, 1, w] + 
   (1080*I)*Pi*G[-1, -1, 0, -1, w] - (684*I)*Pi*G[-1, -1, 0, 0, w] + 
   (720*I)*Pi*G[-1, -1, 0, 1, w] - (864*I)*Pi*G[-1, -1, 1, -1, w] + 
   (720*I)*Pi*G[-1, -1, 1, 0, w] - (576*I)*Pi*G[-1, -1, 1, 1, w] + 
   (1080*I)*Pi*G[-1, 0, -1, -1, w] - (900*I)*Pi*G[-1, 0, -1, 0, w] + 
   (720*I)*Pi*G[-1, 0, -1, 1, w] - (684*I)*Pi*G[-1, 0, 0, -1, w] + 
   (390*I)*Pi*G[-1, 0, 0, 0, w] - (456*I)*Pi*G[-1, 0, 0, 1, w] + 
   (720*I)*Pi*G[-1, 0, 1, -1, w] - (600*I)*Pi*G[-1, 0, 1, 0, w] + 
   (480*I)*Pi*G[-1, 0, 1, 1, w] - (864*I)*Pi*G[-1, 1, -1, -1, w] + 
   (720*I)*Pi*G[-1, 1, -1, 0, w] - (576*I)*Pi*G[-1, 1, -1, 1, w] + 
   (720*I)*Pi*G[-1, 1, 0, -1, w] - (456*I)*Pi*G[-1, 1, 0, 0, w] + 
   (480*I)*Pi*G[-1, 1, 0, 1, w] - (576*I)*Pi*G[-1, 1, 1, -1, w] + 
   (480*I)*Pi*G[-1, 1, 1, 0, w] - (384*I)*Pi*G[-1, 1, 1, 1, w] + 
   (1080*I)*Pi*G[0, -1, -1, -1, w] - (900*I)*Pi*G[0, -1, -1, 0, w] + 
   (720*I)*Pi*G[0, -1, -1, 1, w] - (900*I)*Pi*G[0, -1, 0, -1, w] + 
   (570*I)*Pi*G[0, -1, 0, 0, w] - (600*I)*Pi*G[0, -1, 0, 1, w] + 
   (720*I)*Pi*G[0, -1, 1, -1, w] - (600*I)*Pi*G[0, -1, 1, 0, w] + 
   (480*I)*Pi*G[0, -1, 1, 1, w] - (684*I)*Pi*G[0, 0, -1, -1, w] + 
   (570*I)*Pi*G[0, 0, -1, 0, w] - (456*I)*Pi*G[0, 0, -1, 1, w] + 
   (390*I)*Pi*G[0, 0, 0, -1, w] - (211*I)*Pi*G[0, 0, 0, 0, w] + 
   (260*I)*Pi*G[0, 0, 0, 1, w] - (456*I)*Pi*G[0, 0, 1, -1, w] + 
   (380*I)*Pi*G[0, 0, 1, 0, w] - (304*I)*Pi*G[0, 0, 1, 1, w] + 
   (720*I)*Pi*G[0, 1, -1, -1, w] - (600*I)*Pi*G[0, 1, -1, 0, w] + 
   (480*I)*Pi*G[0, 1, -1, 1, w] - (600*I)*Pi*G[0, 1, 0, -1, w] + 
   (380*I)*Pi*G[0, 1, 0, 0, w] - (400*I)*Pi*G[0, 1, 0, 1, w] + 
   (480*I)*Pi*G[0, 1, 1, -1, w] - (400*I)*Pi*G[0, 1, 1, 0, w] + 
   (320*I)*Pi*G[0, 1, 1, 1, w] - (864*I)*Pi*G[1, -1, -1, -1, w] + 
   (720*I)*Pi*G[1, -1, -1, 0, w] - (576*I)*Pi*G[1, -1, -1, 1, w] + 
   (720*I)*Pi*G[1, -1, 0, -1, w] - (456*I)*Pi*G[1, -1, 0, 0, w] + 
   (480*I)*Pi*G[1, -1, 0, 1, w] - (576*I)*Pi*G[1, -1, 1, -1, w] + 
   (480*I)*Pi*G[1, -1, 1, 0, w] - (384*I)*Pi*G[1, -1, 1, 1, w] + 
   (720*I)*Pi*G[1, 0, -1, -1, w] - (600*I)*Pi*G[1, 0, -1, 0, w] + 
   (480*I)*Pi*G[1, 0, -1, 1, w] - (456*I)*Pi*G[1, 0, 0, -1, w] + 
   (260*I)*Pi*G[1, 0, 0, 0, w] - (304*I)*Pi*G[1, 0, 0, 1, w] + 
   (480*I)*Pi*G[1, 0, 1, -1, w] - (400*I)*Pi*G[1, 0, 1, 0, w] + 
   (320*I)*Pi*G[1, 0, 1, 1, w] - (576*I)*Pi*G[1, 1, -1, -1, w] + 
   (480*I)*Pi*G[1, 1, -1, 0, w] - (384*I)*Pi*G[1, 1, -1, 1, w] + 
   (480*I)*Pi*G[1, 1, 0, -1, w] - (304*I)*Pi*G[1, 1, 0, 0, w] + 
   (320*I)*Pi*G[1, 1, 0, 1, w] - (384*I)*Pi*G[1, 1, 1, -1, w] + 
   (320*I)*Pi*G[1, 1, 1, 0, w] - (256*I)*Pi*G[1, 1, 1, 1, w] + 
   92*Pi^2*Zeta[3] - (168*I)*Pi*G[-1, w]*Zeta[3] + 
   (92*I)*Pi*G[0, w]*Zeta[3] - (112*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, (-3*Pi^2)/2 + (2*I)*Pi*G[-1, w] - ((3*I)/2)*Pi*G[0, w] + 
   I*Pi*G[1, w], ((71*I)/12)*Pi^3 + 17*Pi^2*G[-1, w] - (17*Pi^2*G[0, w])/2 + 
   7*Pi^2*G[1, w] - (24*I)*Pi*G[-1, -1, w] + (17*I)*Pi*G[-1, 0, w] - 
   (10*I)*Pi*G[-1, 1, w] + (17*I)*Pi*G[0, -1, w] - ((17*I)/2)*Pi*G[0, 0, w] + 
   (7*I)*Pi*G[0, 1, w] - (10*I)*Pi*G[1, -1, w] + (7*I)*Pi*G[1, 0, w] - 
   (4*I)*Pi*G[1, 1, w], (155*Pi^4)/12 - ((111*I)/2)*Pi^3*G[-1, w] + 
   ((293*I)/12)*Pi^3*G[0, w] - ((131*I)/6)*Pi^3*G[1, w] - 
   174*Pi^2*G[-1, -1, w] + 79*Pi^2*G[-1, 0, w] - 70*Pi^2*G[-1, 1, w] + 
   122*Pi^2*G[0, -1, w] - (69*Pi^2*G[0, 0, w])/2 + 57*Pi^2*G[0, 1, w] - 
   70*Pi^2*G[1, -1, w] + 31*Pi^2*G[1, 0, w] - 28*Pi^2*G[1, 1, w] + 
   (248*I)*Pi*G[-1, -1, -1, w] - (174*I)*Pi*G[-1, -1, 0, w] + 
   (100*I)*Pi*G[-1, -1, 1, w] - (174*I)*Pi*G[-1, 0, -1, w] + 
   (79*I)*Pi*G[-1, 0, 0, w] - (70*I)*Pi*G[-1, 0, 1, w] + 
   (100*I)*Pi*G[-1, 1, -1, w] - (70*I)*Pi*G[-1, 1, 0, w] + 
   (40*I)*Pi*G[-1, 1, 1, w] - (174*I)*Pi*G[0, -1, -1, w] + 
   (122*I)*Pi*G[0, -1, 0, w] - (70*I)*Pi*G[0, -1, 1, w] + 
   (87*I)*Pi*G[0, 0, -1, w] - ((69*I)/2)*Pi*G[0, 0, 0, w] + 
   (35*I)*Pi*G[0, 0, 1, w] - (70*I)*Pi*G[0, 1, -1, w] + 
   (57*I)*Pi*G[0, 1, 0, w] - (28*I)*Pi*G[0, 1, 1, w] + 
   (100*I)*Pi*G[1, -1, -1, w] - (70*I)*Pi*G[1, -1, 0, w] + 
   (40*I)*Pi*G[1, -1, 1, w] - (70*I)*Pi*G[1, 0, -1, w] + 
   (31*I)*Pi*G[1, 0, 0, w] - (28*I)*Pi*G[1, 0, 1, w] + 
   (40*I)*Pi*G[1, 1, -1, w] - (28*I)*Pi*G[1, 1, 0, w] + 
   (16*I)*Pi*G[1, 1, 1, w] + (32*I)*Pi*Zeta[3], 
  ((-2843*I)/144)*Pi^5 - (677*Pi^4*G[-1, w])/6 + (559*Pi^4*G[0, w])/12 - 
   (87*Pi^4*G[1, w])/2 + ((1643*I)/3)*Pi^3*G[-1, -1, w] - 
   ((425*I)/2)*Pi^3*G[-1, 0, w] + ((655*I)/3)*Pi^3*G[-1, 1, w] - 
   (383*I)*Pi^3*G[0, -1, w] + ((1049*I)/12)*Pi^3*G[0, 0, w] - 
   ((1117*I)/6)*Pi^3*G[0, 1, w] + ((655*I)/3)*Pi^3*G[1, -1, w] - 
   ((491*I)/6)*Pi^3*G[1, 0, w] + ((262*I)/3)*Pi^3*G[1, 1, w] + 
   1748*Pi^2*G[-1, -1, -1, w] - 778*Pi^2*G[-1, -1, 0, w] + 
   700*Pi^2*G[-1, -1, 1, w] - 1224*Pi^2*G[-1, 0, -1, w] + 
   299*Pi^2*G[-1, 0, 0, w] - 602*Pi^2*G[-1, 0, 1, w] + 
   700*Pi^2*G[-1, 1, -1, w] - 310*Pi^2*G[-1, 1, 0, w] + 
   280*Pi^2*G[-1, 1, 1, w] - 1224*Pi^2*G[0, -1, -1, w] + 
   544*Pi^2*G[0, -1, 0, w] - 490*Pi^2*G[0, -1, 1, w] + 
   612*Pi^2*G[0, 0, -1, w] - (245*Pi^2*G[0, 0, 0, w])/2 + 
   317*Pi^2*G[0, 0, 1, w] - 490*Pi^2*G[0, 1, -1, w] + 
   265*Pi^2*G[0, 1, 0, w] - 180*Pi^2*G[0, 1, 1, w] + 
   700*Pi^2*G[1, -1, -1, w] - 310*Pi^2*G[1, -1, 0, w] + 
   280*Pi^2*G[1, -1, 1, w] - 490*Pi^2*G[1, 0, -1, w] + 
   115*Pi^2*G[1, 0, 0, w] - 244*Pi^2*G[1, 0, 1, w] + 
   280*Pi^2*G[1, 1, -1, w] - 124*Pi^2*G[1, 1, 0, w] + 
   112*Pi^2*G[1, 1, 1, w] - (2496*I)*Pi*G[-1, -1, -1, -1, w] + 
   (1748*I)*Pi*G[-1, -1, -1, 0, w] - (1000*I)*Pi*G[-1, -1, -1, 1, w] + 
   (1748*I)*Pi*G[-1, -1, 0, -1, w] - (778*I)*Pi*G[-1, -1, 0, 0, w] + 
   (700*I)*Pi*G[-1, -1, 0, 1, w] - (1000*I)*Pi*G[-1, -1, 1, -1, w] + 
   (700*I)*Pi*G[-1, -1, 1, 0, w] - (400*I)*Pi*G[-1, -1, 1, 1, w] + 
   (1748*I)*Pi*G[-1, 0, -1, -1, w] - (1224*I)*Pi*G[-1, 0, -1, 0, w] + 
   (700*I)*Pi*G[-1, 0, -1, 1, w] - (794*I)*Pi*G[-1, 0, 0, -1, w] + 
   (299*I)*Pi*G[-1, 0, 0, 0, w] - (318*I)*Pi*G[-1, 0, 0, 1, w] + 
   (700*I)*Pi*G[-1, 0, 1, -1, w] - (602*I)*Pi*G[-1, 0, 1, 0, w] + 
   (280*I)*Pi*G[-1, 0, 1, 1, w] - (1000*I)*Pi*G[-1, 1, -1, -1, w] + 
   (700*I)*Pi*G[-1, 1, -1, 0, w] - (400*I)*Pi*G[-1, 1, -1, 1, w] + 
   (700*I)*Pi*G[-1, 1, 0, -1, w] - (310*I)*Pi*G[-1, 1, 0, 0, w] + 
   (280*I)*Pi*G[-1, 1, 0, 1, w] - (400*I)*Pi*G[-1, 1, 1, -1, w] + 
   (280*I)*Pi*G[-1, 1, 1, 0, w] - (160*I)*Pi*G[-1, 1, 1, 1, w] + 
   (1748*I)*Pi*G[0, -1, -1, -1, w] - (1224*I)*Pi*G[0, -1, -1, 0, w] + 
   (700*I)*Pi*G[0, -1, -1, 1, w] - (1224*I)*Pi*G[0, -1, 0, -1, w] + 
   (544*I)*Pi*G[0, -1, 0, 0, w] - (490*I)*Pi*G[0, -1, 0, 1, w] + 
   (700*I)*Pi*G[0, -1, 1, -1, w] - (490*I)*Pi*G[0, -1, 1, 0, w] + 
   (280*I)*Pi*G[0, -1, 1, 1, w] - (874*I)*Pi*G[0, 0, -1, -1, w] + 
   (612*I)*Pi*G[0, 0, -1, 0, w] - (350*I)*Pi*G[0, 0, -1, 1, w] + 
   (347*I)*Pi*G[0, 0, 0, -1, w] - ((245*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (139*I)*Pi*G[0, 0, 0, 1, w] - (350*I)*Pi*G[0, 0, 1, -1, w] + 
   (317*I)*Pi*G[0, 0, 1, 0, w] - (140*I)*Pi*G[0, 0, 1, 1, w] + 
   (700*I)*Pi*G[0, 1, -1, -1, w] - (490*I)*Pi*G[0, 1, -1, 0, w] + 
   (280*I)*Pi*G[0, 1, -1, 1, w] - (570*I)*Pi*G[0, 1, 0, -1, w] + 
   (265*I)*Pi*G[0, 1, 0, 0, w] - (228*I)*Pi*G[0, 1, 0, 1, w] + 
   (280*I)*Pi*G[0, 1, 1, -1, w] - (180*I)*Pi*G[0, 1, 1, 0, w] + 
   (112*I)*Pi*G[0, 1, 1, 1, w] - (1000*I)*Pi*G[1, -1, -1, -1, w] + 
   (700*I)*Pi*G[1, -1, -1, 0, w] - (400*I)*Pi*G[1, -1, -1, 1, w] + 
   (700*I)*Pi*G[1, -1, 0, -1, w] - (310*I)*Pi*G[1, -1, 0, 0, w] + 
   (280*I)*Pi*G[1, -1, 0, 1, w] - (400*I)*Pi*G[1, -1, 1, -1, w] + 
   (280*I)*Pi*G[1, -1, 1, 0, w] - (160*I)*Pi*G[1, -1, 1, 1, w] + 
   (700*I)*Pi*G[1, 0, -1, -1, w] - (490*I)*Pi*G[1, 0, -1, 0, w] + 
   (280*I)*Pi*G[1, 0, -1, 1, w] - (310*I)*Pi*G[1, 0, 0, -1, w] + 
   (115*I)*Pi*G[1, 0, 0, 0, w] - (124*I)*Pi*G[1, 0, 0, 1, w] + 
   (280*I)*Pi*G[1, 0, 1, -1, w] - (244*I)*Pi*G[1, 0, 1, 0, w] + 
   (112*I)*Pi*G[1, 0, 1, 1, w] - (400*I)*Pi*G[1, 1, -1, -1, w] + 
   (280*I)*Pi*G[1, 1, -1, 0, w] - (160*I)*Pi*G[1, 1, -1, 1, w] + 
   (280*I)*Pi*G[1, 1, 0, -1, w] - (124*I)*Pi*G[1, 1, 0, 0, w] + 
   (112*I)*Pi*G[1, 1, 0, 1, w] - (160*I)*Pi*G[1, 1, 1, -1, w] + 
   (112*I)*Pi*G[1, 1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, 1, w] + 
   119*Pi^2*Zeta[3] - (284*I)*Pi*G[-1, w]*Zeta[3] + 
   (119*I)*Pi*G[0, w]*Zeta[3] - (110*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, I*Pi, 3*Pi^2 - (2*I)*Pi*G[-1, w] + (3*I)*Pi*G[0, w] - (4*I)*Pi*G[1, w], 
  ((-43*I)/6)*Pi^3 - 6*Pi^2*G[-1, w] + 9*Pi^2*G[0, w] - 12*Pi^2*G[1, w] + 
   (4*I)*Pi*G[-1, -1, w] - (6*I)*Pi*G[-1, 0, w] + (8*I)*Pi*G[-1, 1, w] - 
   (6*I)*Pi*G[0, -1, w] + (9*I)*Pi*G[0, 0, w] - (12*I)*Pi*G[0, 1, w] + 
   (8*I)*Pi*G[1, -1, w] - (12*I)*Pi*G[1, 0, w] + (16*I)*Pi*G[1, 1, w], 
  (-25*Pi^4)/2 + ((43*I)/3)*Pi^3*G[-1, w] - ((43*I)/2)*Pi^3*G[0, w] + 
   ((86*I)/3)*Pi^3*G[1, w] + 12*Pi^2*G[-1, -1, w] - 18*Pi^2*G[-1, 0, w] + 
   24*Pi^2*G[-1, 1, w] - 18*Pi^2*G[0, -1, w] + 27*Pi^2*G[0, 0, w] - 
   36*Pi^2*G[0, 1, w] + 24*Pi^2*G[1, -1, w] - 36*Pi^2*G[1, 0, w] + 
   48*Pi^2*G[1, 1, w] - (8*I)*Pi*G[-1, -1, -1, w] + 
   (12*I)*Pi*G[-1, -1, 0, w] - (16*I)*Pi*G[-1, -1, 1, w] + 
   (12*I)*Pi*G[-1, 0, -1, w] - (18*I)*Pi*G[-1, 0, 0, w] + 
   (24*I)*Pi*G[-1, 0, 1, w] - (16*I)*Pi*G[-1, 1, -1, w] + 
   (24*I)*Pi*G[-1, 1, 0, w] - (32*I)*Pi*G[-1, 1, 1, w] + 
   (12*I)*Pi*G[0, -1, -1, w] - (18*I)*Pi*G[0, -1, 0, w] + 
   (24*I)*Pi*G[0, -1, 1, w] - (18*I)*Pi*G[0, 0, -1, w] + 
   (27*I)*Pi*G[0, 0, 0, w] - (36*I)*Pi*G[0, 0, 1, w] + 
   (24*I)*Pi*G[0, 1, -1, w] - (36*I)*Pi*G[0, 1, 0, w] + 
   (48*I)*Pi*G[0, 1, 1, w] - (16*I)*Pi*G[1, -1, -1, w] + 
   (24*I)*Pi*G[1, -1, 0, w] - (32*I)*Pi*G[1, -1, 1, w] + 
   (24*I)*Pi*G[1, 0, -1, w] - (36*I)*Pi*G[1, 0, 0, w] + 
   (48*I)*Pi*G[1, 0, 1, w] - (32*I)*Pi*G[1, 1, -1, w] + 
   (48*I)*Pi*G[1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, w] - (12*I)*Pi*Zeta[3], 
  ((139*I)/8)*Pi^5 + 25*Pi^4*G[-1, w] - (75*Pi^4*G[0, w])/2 + 
   50*Pi^4*G[1, w] - ((86*I)/3)*Pi^3*G[-1, -1, w] + (43*I)*Pi^3*G[-1, 0, w] - 
   ((172*I)/3)*Pi^3*G[-1, 1, w] + (43*I)*Pi^3*G[0, -1, w] - 
   ((129*I)/2)*Pi^3*G[0, 0, w] + (86*I)*Pi^3*G[0, 1, w] - 
   ((172*I)/3)*Pi^3*G[1, -1, w] + (86*I)*Pi^3*G[1, 0, w] - 
   ((344*I)/3)*Pi^3*G[1, 1, w] - 24*Pi^2*G[-1, -1, -1, w] + 
   36*Pi^2*G[-1, -1, 0, w] - 48*Pi^2*G[-1, -1, 1, w] + 
   36*Pi^2*G[-1, 0, -1, w] - 54*Pi^2*G[-1, 0, 0, w] + 
   72*Pi^2*G[-1, 0, 1, w] - 48*Pi^2*G[-1, 1, -1, w] + 
   72*Pi^2*G[-1, 1, 0, w] - 96*Pi^2*G[-1, 1, 1, w] + 
   36*Pi^2*G[0, -1, -1, w] - 54*Pi^2*G[0, -1, 0, w] + 
   72*Pi^2*G[0, -1, 1, w] - 54*Pi^2*G[0, 0, -1, w] + 81*Pi^2*G[0, 0, 0, w] - 
   108*Pi^2*G[0, 0, 1, w] + 72*Pi^2*G[0, 1, -1, w] - 108*Pi^2*G[0, 1, 0, w] + 
   144*Pi^2*G[0, 1, 1, w] - 48*Pi^2*G[1, -1, -1, w] + 
   72*Pi^2*G[1, -1, 0, w] - 96*Pi^2*G[1, -1, 1, w] + 72*Pi^2*G[1, 0, -1, w] - 
   108*Pi^2*G[1, 0, 0, w] + 144*Pi^2*G[1, 0, 1, w] - 96*Pi^2*G[1, 1, -1, w] + 
   144*Pi^2*G[1, 1, 0, w] - 192*Pi^2*G[1, 1, 1, w] + 
   (16*I)*Pi*G[-1, -1, -1, -1, w] - (24*I)*Pi*G[-1, -1, -1, 0, w] + 
   (32*I)*Pi*G[-1, -1, -1, 1, w] - (24*I)*Pi*G[-1, -1, 0, -1, w] + 
   (36*I)*Pi*G[-1, -1, 0, 0, w] - (48*I)*Pi*G[-1, -1, 0, 1, w] + 
   (32*I)*Pi*G[-1, -1, 1, -1, w] - (48*I)*Pi*G[-1, -1, 1, 0, w] + 
   (64*I)*Pi*G[-1, -1, 1, 1, w] - (24*I)*Pi*G[-1, 0, -1, -1, w] + 
   (36*I)*Pi*G[-1, 0, -1, 0, w] - (48*I)*Pi*G[-1, 0, -1, 1, w] + 
   (36*I)*Pi*G[-1, 0, 0, -1, w] - (54*I)*Pi*G[-1, 0, 0, 0, w] + 
   (72*I)*Pi*G[-1, 0, 0, 1, w] - (48*I)*Pi*G[-1, 0, 1, -1, w] + 
   (72*I)*Pi*G[-1, 0, 1, 0, w] - (96*I)*Pi*G[-1, 0, 1, 1, w] + 
   (32*I)*Pi*G[-1, 1, -1, -1, w] - (48*I)*Pi*G[-1, 1, -1, 0, w] + 
   (64*I)*Pi*G[-1, 1, -1, 1, w] - (48*I)*Pi*G[-1, 1, 0, -1, w] + 
   (72*I)*Pi*G[-1, 1, 0, 0, w] - (96*I)*Pi*G[-1, 1, 0, 1, w] + 
   (64*I)*Pi*G[-1, 1, 1, -1, w] - (96*I)*Pi*G[-1, 1, 1, 0, w] + 
   (128*I)*Pi*G[-1, 1, 1, 1, w] - (24*I)*Pi*G[0, -1, -1, -1, w] + 
   (36*I)*Pi*G[0, -1, -1, 0, w] - (48*I)*Pi*G[0, -1, -1, 1, w] + 
   (36*I)*Pi*G[0, -1, 0, -1, w] - (54*I)*Pi*G[0, -1, 0, 0, w] + 
   (72*I)*Pi*G[0, -1, 0, 1, w] - (48*I)*Pi*G[0, -1, 1, -1, w] + 
   (72*I)*Pi*G[0, -1, 1, 0, w] - (96*I)*Pi*G[0, -1, 1, 1, w] + 
   (36*I)*Pi*G[0, 0, -1, -1, w] - (54*I)*Pi*G[0, 0, -1, 0, w] + 
   (72*I)*Pi*G[0, 0, -1, 1, w] - (54*I)*Pi*G[0, 0, 0, -1, w] + 
   (81*I)*Pi*G[0, 0, 0, 0, w] - (108*I)*Pi*G[0, 0, 0, 1, w] + 
   (72*I)*Pi*G[0, 0, 1, -1, w] - (108*I)*Pi*G[0, 0, 1, 0, w] + 
   (144*I)*Pi*G[0, 0, 1, 1, w] - (48*I)*Pi*G[0, 1, -1, -1, w] + 
   (72*I)*Pi*G[0, 1, -1, 0, w] - (96*I)*Pi*G[0, 1, -1, 1, w] + 
   (72*I)*Pi*G[0, 1, 0, -1, w] - (108*I)*Pi*G[0, 1, 0, 0, w] + 
   (144*I)*Pi*G[0, 1, 0, 1, w] - (96*I)*Pi*G[0, 1, 1, -1, w] + 
   (144*I)*Pi*G[0, 1, 1, 0, w] - (192*I)*Pi*G[0, 1, 1, 1, w] + 
   (32*I)*Pi*G[1, -1, -1, -1, w] - (48*I)*Pi*G[1, -1, -1, 0, w] + 
   (64*I)*Pi*G[1, -1, -1, 1, w] - (48*I)*Pi*G[1, -1, 0, -1, w] + 
   (72*I)*Pi*G[1, -1, 0, 0, w] - (96*I)*Pi*G[1, -1, 0, 1, w] + 
   (64*I)*Pi*G[1, -1, 1, -1, w] - (96*I)*Pi*G[1, -1, 1, 0, w] + 
   (128*I)*Pi*G[1, -1, 1, 1, w] - (48*I)*Pi*G[1, 0, -1, -1, w] + 
   (72*I)*Pi*G[1, 0, -1, 0, w] - (96*I)*Pi*G[1, 0, -1, 1, w] + 
   (72*I)*Pi*G[1, 0, 0, -1, w] - (108*I)*Pi*G[1, 0, 0, 0, w] + 
   (144*I)*Pi*G[1, 0, 0, 1, w] - (96*I)*Pi*G[1, 0, 1, -1, w] + 
   (144*I)*Pi*G[1, 0, 1, 0, w] - (192*I)*Pi*G[1, 0, 1, 1, w] + 
   (64*I)*Pi*G[1, 1, -1, -1, w] - (96*I)*Pi*G[1, 1, -1, 0, w] + 
   (128*I)*Pi*G[1, 1, -1, 1, w] - (96*I)*Pi*G[1, 1, 0, -1, w] + 
   (144*I)*Pi*G[1, 1, 0, 0, w] - (192*I)*Pi*G[1, 1, 0, 1, w] + 
   (128*I)*Pi*G[1, 1, 1, -1, w] - (192*I)*Pi*G[1, 1, 1, 0, w] + 
   (256*I)*Pi*G[1, 1, 1, 1, w] - 36*Pi^2*Zeta[3] + 
   (24*I)*Pi*G[-1, w]*Zeta[3] - (36*I)*Pi*G[0, w]*Zeta[3] + 
   (48*I)*Pi*G[1, w]*Zeta[3]}, {0, I*Pi, 5*Pi^2 - (6*I)*Pi*G[-1, w] + 
   (5*I)*Pi*G[0, w] - (4*I)*Pi*G[1, w], ((-23*I)/2)*Pi^3 - 30*Pi^2*G[-1, w] + 
   17*Pi^2*G[0, w] - 20*Pi^2*G[1, w] + (36*I)*Pi*G[-1, -1, w] - 
   (30*I)*Pi*G[-1, 0, w] + (24*I)*Pi*G[-1, 1, w] - (30*I)*Pi*G[0, -1, w] + 
   (17*I)*Pi*G[0, 0, w] - (20*I)*Pi*G[0, 1, w] + (24*I)*Pi*G[1, -1, w] - 
   (20*I)*Pi*G[1, 0, w] + (16*I)*Pi*G[1, 1, w], 
  (-119*Pi^4)/6 + (69*I)*Pi^3*G[-1, w] - ((75*I)/2)*Pi^3*G[0, w] + 
   (46*I)*Pi^3*G[1, w] + 180*Pi^2*G[-1, -1, w] - 102*Pi^2*G[-1, 0, w] + 
   120*Pi^2*G[-1, 1, w] - 150*Pi^2*G[0, -1, w] + 53*Pi^2*G[0, 0, w] - 
   116*Pi^2*G[0, 1, w] + 120*Pi^2*G[1, -1, w] - 68*Pi^2*G[1, 0, w] + 
   80*Pi^2*G[1, 1, w] - (216*I)*Pi*G[-1, -1, -1, w] + 
   (180*I)*Pi*G[-1, -1, 0, w] - (144*I)*Pi*G[-1, -1, 1, w] + 
   (180*I)*Pi*G[-1, 0, -1, w] - (102*I)*Pi*G[-1, 0, 0, w] + 
   (120*I)*Pi*G[-1, 0, 1, w] - (144*I)*Pi*G[-1, 1, -1, w] + 
   (120*I)*Pi*G[-1, 1, 0, w] - (96*I)*Pi*G[-1, 1, 1, w] + 
   (180*I)*Pi*G[0, -1, -1, w] - (150*I)*Pi*G[0, -1, 0, w] + 
   (120*I)*Pi*G[0, -1, 1, w] - (102*I)*Pi*G[0, 0, -1, w] + 
   (53*I)*Pi*G[0, 0, 0, w] - (68*I)*Pi*G[0, 0, 1, w] + 
   (120*I)*Pi*G[0, 1, -1, w] - (116*I)*Pi*G[0, 1, 0, w] + 
   (80*I)*Pi*G[0, 1, 1, w] - (144*I)*Pi*G[1, -1, -1, w] + 
   (120*I)*Pi*G[1, -1, 0, w] - (96*I)*Pi*G[1, -1, 1, w] + 
   (120*I)*Pi*G[1, 0, -1, w] - (68*I)*Pi*G[1, 0, 0, w] + 
   (80*I)*Pi*G[1, 0, 1, w] - (96*I)*Pi*G[1, 1, -1, w] + 
   (80*I)*Pi*G[1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, w] - (40*I)*Pi*Zeta[3], 
  ((629*I)/24)*Pi^5 + 119*Pi^4*G[-1, w] - (371*Pi^4*G[0, w])/6 + 
   (238*Pi^4*G[1, w])/3 - (414*I)*Pi^3*G[-1, -1, w] + 
   (225*I)*Pi^3*G[-1, 0, w] - (276*I)*Pi^3*G[-1, 1, w] + 
   (345*I)*Pi^3*G[0, -1, w] - ((231*I)/2)*Pi^3*G[0, 0, w] + 
   (270*I)*Pi^3*G[0, 1, w] - (276*I)*Pi^3*G[1, -1, w] + 
   (150*I)*Pi^3*G[1, 0, w] - (184*I)*Pi^3*G[1, 1, w] - 
   1080*Pi^2*G[-1, -1, -1, w] + 612*Pi^2*G[-1, -1, 0, w] - 
   720*Pi^2*G[-1, -1, 1, w] + 900*Pi^2*G[-1, 0, -1, w] - 
   318*Pi^2*G[-1, 0, 0, w] + 696*Pi^2*G[-1, 0, 1, w] - 
   720*Pi^2*G[-1, 1, -1, w] + 408*Pi^2*G[-1, 1, 0, w] - 
   480*Pi^2*G[-1, 1, 1, w] + 900*Pi^2*G[0, -1, -1, w] - 
   510*Pi^2*G[0, -1, 0, w] + 600*Pi^2*G[0, -1, 1, w] - 
   510*Pi^2*G[0, 0, -1, w] + 161*Pi^2*G[0, 0, 0, w] - 
   404*Pi^2*G[0, 0, 1, w] + 600*Pi^2*G[0, 1, -1, w] - 
   404*Pi^2*G[0, 1, 0, w] + 368*Pi^2*G[0, 1, 1, w] - 
   720*Pi^2*G[1, -1, -1, w] + 408*Pi^2*G[1, -1, 0, w] - 
   480*Pi^2*G[1, -1, 1, w] + 600*Pi^2*G[1, 0, -1, w] - 
   212*Pi^2*G[1, 0, 0, w] + 464*Pi^2*G[1, 0, 1, w] - 
   480*Pi^2*G[1, 1, -1, w] + 272*Pi^2*G[1, 1, 0, w] - 
   320*Pi^2*G[1, 1, 1, w] + (1296*I)*Pi*G[-1, -1, -1, -1, w] - 
   (1080*I)*Pi*G[-1, -1, -1, 0, w] + (864*I)*Pi*G[-1, -1, -1, 1, w] - 
   (1080*I)*Pi*G[-1, -1, 0, -1, w] + (612*I)*Pi*G[-1, -1, 0, 0, w] - 
   (720*I)*Pi*G[-1, -1, 0, 1, w] + (864*I)*Pi*G[-1, -1, 1, -1, w] - 
   (720*I)*Pi*G[-1, -1, 1, 0, w] + (576*I)*Pi*G[-1, -1, 1, 1, w] - 
   (1080*I)*Pi*G[-1, 0, -1, -1, w] + (900*I)*Pi*G[-1, 0, -1, 0, w] - 
   (720*I)*Pi*G[-1, 0, -1, 1, w] + (612*I)*Pi*G[-1, 0, 0, -1, w] - 
   (318*I)*Pi*G[-1, 0, 0, 0, w] + (408*I)*Pi*G[-1, 0, 0, 1, w] - 
   (720*I)*Pi*G[-1, 0, 1, -1, w] + (696*I)*Pi*G[-1, 0, 1, 0, w] - 
   (480*I)*Pi*G[-1, 0, 1, 1, w] + (864*I)*Pi*G[-1, 1, -1, -1, w] - 
   (720*I)*Pi*G[-1, 1, -1, 0, w] + (576*I)*Pi*G[-1, 1, -1, 1, w] - 
   (720*I)*Pi*G[-1, 1, 0, -1, w] + (408*I)*Pi*G[-1, 1, 0, 0, w] - 
   (480*I)*Pi*G[-1, 1, 0, 1, w] + (576*I)*Pi*G[-1, 1, 1, -1, w] - 
   (480*I)*Pi*G[-1, 1, 1, 0, w] + (384*I)*Pi*G[-1, 1, 1, 1, w] - 
   (1080*I)*Pi*G[0, -1, -1, -1, w] + (900*I)*Pi*G[0, -1, -1, 0, w] - 
   (720*I)*Pi*G[0, -1, -1, 1, w] + (900*I)*Pi*G[0, -1, 0, -1, w] - 
   (510*I)*Pi*G[0, -1, 0, 0, w] + (600*I)*Pi*G[0, -1, 0, 1, w] - 
   (720*I)*Pi*G[0, -1, 1, -1, w] + (600*I)*Pi*G[0, -1, 1, 0, w] - 
   (480*I)*Pi*G[0, -1, 1, 1, w] + (612*I)*Pi*G[0, 0, -1, -1, w] - 
   (510*I)*Pi*G[0, 0, -1, 0, w] + (408*I)*Pi*G[0, 0, -1, 1, w] - 
   (318*I)*Pi*G[0, 0, 0, -1, w] + (161*I)*Pi*G[0, 0, 0, 0, w] - 
   (212*I)*Pi*G[0, 0, 0, 1, w] + (408*I)*Pi*G[0, 0, 1, -1, w] - 
   (404*I)*Pi*G[0, 0, 1, 0, w] + (272*I)*Pi*G[0, 0, 1, 1, w] - 
   (720*I)*Pi*G[0, 1, -1, -1, w] + (600*I)*Pi*G[0, 1, -1, 0, w] - 
   (480*I)*Pi*G[0, 1, -1, 1, w] + (696*I)*Pi*G[0, 1, 0, -1, w] - 
   (404*I)*Pi*G[0, 1, 0, 0, w] + (464*I)*Pi*G[0, 1, 0, 1, w] - 
   (480*I)*Pi*G[0, 1, 1, -1, w] + (368*I)*Pi*G[0, 1, 1, 0, w] - 
   (320*I)*Pi*G[0, 1, 1, 1, w] + (864*I)*Pi*G[1, -1, -1, -1, w] - 
   (720*I)*Pi*G[1, -1, -1, 0, w] + (576*I)*Pi*G[1, -1, -1, 1, w] - 
   (720*I)*Pi*G[1, -1, 0, -1, w] + (408*I)*Pi*G[1, -1, 0, 0, w] - 
   (480*I)*Pi*G[1, -1, 0, 1, w] + (576*I)*Pi*G[1, -1, 1, -1, w] - 
   (480*I)*Pi*G[1, -1, 1, 0, w] + (384*I)*Pi*G[1, -1, 1, 1, w] - 
   (720*I)*Pi*G[1, 0, -1, -1, w] + (600*I)*Pi*G[1, 0, -1, 0, w] - 
   (480*I)*Pi*G[1, 0, -1, 1, w] + (408*I)*Pi*G[1, 0, 0, -1, w] - 
   (212*I)*Pi*G[1, 0, 0, 0, w] + (272*I)*Pi*G[1, 0, 0, 1, w] - 
   (480*I)*Pi*G[1, 0, 1, -1, w] + (464*I)*Pi*G[1, 0, 1, 0, w] - 
   (320*I)*Pi*G[1, 0, 1, 1, w] + (576*I)*Pi*G[1, 1, -1, -1, w] - 
   (480*I)*Pi*G[1, 1, -1, 0, w] + (384*I)*Pi*G[1, 1, -1, 1, w] - 
   (480*I)*Pi*G[1, 1, 0, -1, w] + (272*I)*Pi*G[1, 1, 0, 0, w] - 
   (320*I)*Pi*G[1, 1, 0, 1, w] + (384*I)*Pi*G[1, 1, 1, -1, w] - 
   (320*I)*Pi*G[1, 1, 1, 0, w] + (256*I)*Pi*G[1, 1, 1, 1, w] - 
   128*Pi^2*Zeta[3] + (240*I)*Pi*G[-1, w]*Zeta[3] - 
   (128*I)*Pi*G[0, w]*Zeta[3] + (160*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, 0, (-2*Pi^4)/3 - ((2*I)/3)*Pi^3*G[0, w] + 
   ((10*I)/3)*Pi^3*G[1, w] - 4*Pi^2*G[1, 0, w] - (4*I)*Pi*G[0, 0, -1, w] + 
   (8*I)*Pi*G[1, 0, -1, w] - (4*I)*Pi*G[1, 0, 0, w] - (6*I)*Pi*Zeta[3], 
  ((25*I)/18)*Pi^5 - (8*Pi^4*G[0, w])/3 + (28*Pi^4*G[1, w])/3 - 
   (6*I)*Pi^3*G[0, -1, w] - ((8*I)/3)*Pi^3*G[0, 0, w] - 
   ((22*I)/3)*Pi^3*G[0, 1, w] + ((52*I)/3)*Pi^3*G[1, 0, w] + 
   ((20*I)/3)*Pi^3*G[1, 1, w] + 12*Pi^2*G[0, -1, 0, w] - 
   40*Pi^2*G[0, 0, -1, w] - 24*Pi^2*G[0, 0, 1, w] + 12*Pi^2*G[0, 1, 0, w] + 
   80*Pi^2*G[1, 0, -1, w] - 24*Pi^2*G[1, 0, 0, w] + 16*Pi^2*G[1, 0, 1, w] - 
   8*Pi^2*G[1, 1, 0, w] + (12*I)*Pi*G[0, -1, 0, 0, w] + 
   (64*I)*Pi*G[0, 0, -1, -1, w] - (40*I)*Pi*G[0, 0, -1, 0, w] + 
   (16*I)*Pi*G[0, 0, -1, 1, w] - (24*I)*Pi*G[0, 0, 0, -1, w] + 
   (16*I)*Pi*G[0, 0, 1, -1, w] - (24*I)*Pi*G[0, 0, 1, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, -1, w] + (12*I)*Pi*G[0, 1, 0, 0, w] - 
   (128*I)*Pi*G[1, 0, -1, -1, w] + (80*I)*Pi*G[1, 0, -1, 0, w] - 
   (32*I)*Pi*G[1, 0, -1, 1, w] + (72*I)*Pi*G[1, 0, 0, -1, w] - 
   (24*I)*Pi*G[1, 0, 0, 0, w] + (16*I)*Pi*G[1, 0, 0, 1, w] - 
   (32*I)*Pi*G[1, 0, 1, -1, w] + (16*I)*Pi*G[1, 0, 1, 0, w] + 
   (16*I)*Pi*G[1, 1, 0, -1, w] - (8*I)*Pi*G[1, 1, 0, 0, w] - 
   26*Pi^2*Zeta[3] - (26*I)*Pi*G[0, w]*Zeta[3] + (28*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, 0, 0, Pi^4/3 + ((2*I)/3)*Pi^3*G[0, w] - ((8*I)/3)*Pi^3*G[1, w] - 
   Pi^2*G[0, 0, w] + 2*Pi^2*G[0, 1, w] + 4*Pi^2*G[1, 0, w] - 
   8*Pi^2*G[1, 1, w] - I*Pi*G[0, 0, 0, w] - (2*I)*Pi*G[0, 0, 1, w] + 
   (2*I)*Pi*G[0, 1, 0, w] + (4*I)*Pi*G[0, 1, 1, w] + (4*I)*Pi*G[1, 0, 0, w] - 
   (8*I)*Pi*G[1, 1, 0, w] + (2*I)*Pi*Zeta[3], 
  ((-17*I)/18)*Pi^5 + (17*Pi^4*G[0, w])/6 - (26*Pi^4*G[1, w])/3 + 
   ((4*I)/3)*Pi^3*G[0, -1, w] + ((31*I)/6)*Pi^3*G[0, 0, w] - 
   ((13*I)/3)*Pi^3*G[0, 1, w] - ((50*I)/3)*Pi^3*G[1, 0, w] + 
   ((100*I)/3)*Pi^3*G[1, 1, w] - 2*Pi^2*G[0, -1, 0, w] + 
   4*Pi^2*G[0, -1, 1, w] - 2*Pi^2*G[0, 0, -1, w] - 7*Pi^2*G[0, 0, 0, w] - 
   2*Pi^2*G[0, 0, 1, w] + 4*Pi^2*G[0, 1, -1, w] + 6*Pi^2*G[0, 1, 0, w] + 
   24*Pi^2*G[0, 1, 1, w] + 24*Pi^2*G[1, 0, 0, w] + 8*Pi^2*G[1, 0, 1, w] - 
   48*Pi^2*G[1, 1, 0, w] - 16*Pi^2*G[1, 1, 1, w] - 
   (2*I)*Pi*G[0, -1, 0, 0, w] + (4*I)*Pi*G[0, -1, 0, 1, w] + 
   (4*I)*Pi*G[0, -1, 1, 0, w] - (8*I)*Pi*G[0, -1, 1, 1, w] - 
   (2*I)*Pi*G[0, 0, -1, 0, w] + (4*I)*Pi*G[0, 0, -1, 1, w] + 
   (18*I)*Pi*G[0, 0, 0, -1, w] - (7*I)*Pi*G[0, 0, 0, 0, w] - 
   (4*I)*Pi*G[0, 0, 0, 1, w] + (4*I)*Pi*G[0, 0, 1, -1, w] - 
   (2*I)*Pi*G[0, 0, 1, 0, w] + (16*I)*Pi*G[0, 0, 1, 1, w] + 
   (4*I)*Pi*G[0, 1, -1, 0, w] - (8*I)*Pi*G[0, 1, -1, 1, w] - 
   (36*I)*Pi*G[0, 1, 0, -1, w] + (6*I)*Pi*G[0, 1, 0, 0, w] - 
   (8*I)*Pi*G[0, 1, 1, -1, w] + (24*I)*Pi*G[0, 1, 1, 0, w] - 
   (24*I)*Pi*G[0, 1, 1, 1, w] - (40*I)*Pi*G[1, 0, 0, -1, w] + 
   (24*I)*Pi*G[1, 0, 0, 0, w] - (16*I)*Pi*G[1, 0, 0, 1, w] + 
   (8*I)*Pi*G[1, 0, 1, 0, w] + (80*I)*Pi*G[1, 1, 0, -1, w] - 
   (48*I)*Pi*G[1, 1, 0, 0, w] + (32*I)*Pi*G[1, 1, 0, 1, w] - 
   (16*I)*Pi*G[1, 1, 1, 0, w] + 29*Pi^2*Zeta[3] + (29*I)*Pi*G[0, w]*Zeta[3] - 
   (20*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, (I/3)*Pi^3 - (Pi^2*G[0, w])/2 + 
   Pi^2*G[1, w] - (I/2)*Pi*G[0, 0, w] + I*Pi*G[0, 1, w] + I*Pi*G[1, 0, w] - 
   (2*I)*Pi*G[1, 1, w], (3*Pi^4)/4 - ((2*I)/3)*Pi^3*G[-1, w] + 
   ((19*I)/12)*Pi^3*G[0, w] - ((37*I)/6)*Pi^3*G[1, w] + Pi^2*G[-1, 0, w] - 
   2*Pi^2*G[-1, 1, w] + Pi^2*G[0, -1, w] - (5*Pi^2*G[0, 0, w])/2 - 
   Pi^2*G[0, 1, w] - 2*Pi^2*G[1, -1, w] + 9*Pi^2*G[1, 0, w] - 
   8*Pi^2*G[1, 1, w] + I*Pi*G[-1, 0, 0, w] - (2*I)*Pi*G[-1, 0, 1, w] - 
   (2*I)*Pi*G[-1, 1, 0, w] + (4*I)*Pi*G[-1, 1, 1, w] + I*Pi*G[0, -1, 0, w] - 
   (2*I)*Pi*G[0, -1, 1, w] + I*Pi*G[0, 0, -1, w] - 
   ((5*I)/2)*Pi*G[0, 0, 0, w] + (6*I)*Pi*G[0, 0, 1, w] - 
   (2*I)*Pi*G[0, 1, -1, w] - I*Pi*G[0, 1, 0, w] - (8*I)*Pi*G[0, 1, 1, w] - 
   (2*I)*Pi*G[1, -1, 0, w] + (4*I)*Pi*G[1, -1, 1, w] - 
   (2*I)*Pi*G[1, 0, -1, w] + (9*I)*Pi*G[1, 0, 0, w] - 
   (8*I)*Pi*G[1, 0, 1, w] + (4*I)*Pi*G[1, 1, -1, w] - 
   (8*I)*Pi*G[1, 1, 0, w] + (12*I)*Pi*G[1, 1, 1, w] - ((19*I)/2)*Pi*Zeta[3], 
  ((-991*I)/720)*Pi^5 - (3*Pi^4*G[-1, w])/2 + (31*Pi^4*G[0, w])/12 - 
   (29*Pi^4*G[1, w])/2 + ((4*I)/3)*Pi^3*G[-1, -1, w] - 
   ((19*I)/6)*Pi^3*G[-1, 0, w] + ((37*I)/3)*Pi^3*G[-1, 1, w] - 
   ((41*I)/6)*Pi^3*G[0, -1, w] + ((67*I)/12)*Pi^3*G[0, 0, w] + 
   ((17*I)/6)*Pi^3*G[0, 1, w] + ((37*I)/3)*Pi^3*G[1, -1, w] - 
   ((169*I)/6)*Pi^3*G[1, 0, w] + ((92*I)/3)*Pi^3*G[1, 1, w] - 
   2*Pi^2*G[-1, -1, 0, w] + 4*Pi^2*G[-1, -1, 1, w] - 2*Pi^2*G[-1, 0, -1, w] + 
   5*Pi^2*G[-1, 0, 0, w] + 2*Pi^2*G[-1, 0, 1, w] + 4*Pi^2*G[-1, 1, -1, w] - 
   18*Pi^2*G[-1, 1, 0, w] + 16*Pi^2*G[-1, 1, 1, w] - 2*Pi^2*G[0, -1, -1, w] + 
   10*Pi^2*G[0, -1, 0, w] - 10*Pi^2*G[0, -1, 1, w] + 7*Pi^2*G[0, 0, -1, w] - 
   9*Pi^2*G[0, 0, 0, w] - 10*Pi^2*G[0, 1, -1, w] - 3*Pi^2*G[0, 1, 0, w] - 
   40*Pi^2*G[0, 1, 1, w] + 4*Pi^2*G[1, -1, -1, w] - 18*Pi^2*G[1, -1, 0, w] + 
   16*Pi^2*G[1, -1, 1, w] - 10*Pi^2*G[1, 0, -1, w] + 41*Pi^2*G[1, 0, 0, w] + 
   12*Pi^2*G[1, 0, 1, w] + 16*Pi^2*G[1, 1, -1, w] - 44*Pi^2*G[1, 1, 0, w] + 
   40*Pi^2*G[1, 1, 1, w] - (2*I)*Pi*G[-1, -1, 0, 0, w] + 
   (4*I)*Pi*G[-1, -1, 0, 1, w] + (4*I)*Pi*G[-1, -1, 1, 0, w] - 
   (8*I)*Pi*G[-1, -1, 1, 1, w] - (2*I)*Pi*G[-1, 0, -1, 0, w] + 
   (4*I)*Pi*G[-1, 0, -1, 1, w] - (2*I)*Pi*G[-1, 0, 0, -1, w] + 
   (5*I)*Pi*G[-1, 0, 0, 0, w] - (12*I)*Pi*G[-1, 0, 0, 1, w] + 
   (4*I)*Pi*G[-1, 0, 1, -1, w] + (2*I)*Pi*G[-1, 0, 1, 0, w] + 
   (16*I)*Pi*G[-1, 0, 1, 1, w] + (4*I)*Pi*G[-1, 1, -1, 0, w] - 
   (8*I)*Pi*G[-1, 1, -1, 1, w] + (4*I)*Pi*G[-1, 1, 0, -1, w] - 
   (18*I)*Pi*G[-1, 1, 0, 0, w] + (16*I)*Pi*G[-1, 1, 0, 1, w] - 
   (8*I)*Pi*G[-1, 1, 1, -1, w] + (16*I)*Pi*G[-1, 1, 1, 0, w] - 
   (24*I)*Pi*G[-1, 1, 1, 1, w] - (2*I)*Pi*G[0, -1, -1, 0, w] + 
   (4*I)*Pi*G[0, -1, -1, 1, w] - (2*I)*Pi*G[0, -1, 0, -1, w] + 
   (10*I)*Pi*G[0, -1, 0, 0, w] - (10*I)*Pi*G[0, -1, 0, 1, w] + 
   (4*I)*Pi*G[0, -1, 1, -1, w] - (10*I)*Pi*G[0, -1, 1, 0, w] + 
   (16*I)*Pi*G[0, -1, 1, 1, w] - (2*I)*Pi*G[0, 0, -1, -1, w] + 
   (7*I)*Pi*G[0, 0, -1, 0, w] - (12*I)*Pi*G[0, 0, -1, 1, w] - 
   (3*I)*Pi*G[0, 0, 0, -1, w] - (9*I)*Pi*G[0, 0, 0, 0, w] + 
   (21*I)*Pi*G[0, 0, 0, 1, w] - (12*I)*Pi*G[0, 0, 1, -1, w] - 
   (28*I)*Pi*G[0, 0, 1, 1, w] + (4*I)*Pi*G[0, 1, -1, -1, w] - 
   (10*I)*Pi*G[0, 1, -1, 0, w] + (16*I)*Pi*G[0, 1, -1, 1, w] + 
   (50*I)*Pi*G[0, 1, 0, -1, w] - (3*I)*Pi*G[0, 1, 0, 0, w] - 
   (8*I)*Pi*G[0, 1, 0, 1, w] + (16*I)*Pi*G[0, 1, 1, -1, w] - 
   (40*I)*Pi*G[0, 1, 1, 0, w] + (40*I)*Pi*G[0, 1, 1, 1, w] + 
   (4*I)*Pi*G[1, -1, -1, 0, w] - (8*I)*Pi*G[1, -1, -1, 1, w] + 
   (4*I)*Pi*G[1, -1, 0, -1, w] - (18*I)*Pi*G[1, -1, 0, 0, w] + 
   (16*I)*Pi*G[1, -1, 0, 1, w] - (8*I)*Pi*G[1, -1, 1, -1, w] + 
   (16*I)*Pi*G[1, -1, 1, 0, w] - (24*I)*Pi*G[1, -1, 1, 1, w] + 
   (4*I)*Pi*G[1, 0, -1, -1, w] - (10*I)*Pi*G[1, 0, -1, 0, w] + 
   (16*I)*Pi*G[1, 0, -1, 1, w] - (50*I)*Pi*G[1, 0, 0, -1, w] + 
   (41*I)*Pi*G[1, 0, 0, 0, w] - (48*I)*Pi*G[1, 0, 0, 1, w] + 
   (16*I)*Pi*G[1, 0, 1, -1, w] + (12*I)*Pi*G[1, 0, 1, 0, w] + 
   (40*I)*Pi*G[1, 0, 1, 1, w] - (8*I)*Pi*G[1, 1, -1, -1, w] + 
   (16*I)*Pi*G[1, 1, -1, 0, w] - (24*I)*Pi*G[1, 1, -1, 1, w] + 
   (16*I)*Pi*G[1, 1, 0, -1, w] - (44*I)*Pi*G[1, 1, 0, 0, w] + 
   (40*I)*Pi*G[1, 1, 0, 1, w] - (24*I)*Pi*G[1, 1, 1, -1, w] + 
   (40*I)*Pi*G[1, 1, 1, 0, w] - (56*I)*Pi*G[1, 1, 1, 1, w] - 
   38*Pi^2*Zeta[3] + (19*I)*Pi*G[-1, w]*Zeta[3] - (38*I)*Pi*G[0, w]*Zeta[3] + 
   (16*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, (I/2)*Pi^3 - (Pi^2*G[0, w])/2 + 
   2*Pi^2*G[1, w] - (I/2)*Pi*G[0, 0, w] - I*Pi*G[0, 1, w] + 
   (2*I)*Pi*G[1, 0, w], (13*Pi^4)/12 + ((7*I)/4)*Pi^3*G[0, w] - 
   ((23*I)/3)*Pi^3*G[1, w] - Pi^2*G[0, -1, w] - 2*Pi^2*G[0, 0, w] - 
   3*Pi^2*G[0, 1, w] + 10*Pi^2*G[1, 0, w] + 4*Pi^2*G[1, 1, w] - 
   I*Pi*G[0, -1, 0, w] + (2*I)*Pi*G[0, -1, 1, w] + (9*I)*Pi*G[0, 0, -1, w] - 
   (2*I)*Pi*G[0, 0, 0, w] + I*Pi*G[0, 0, 1, w] + (2*I)*Pi*G[0, 1, -1, w] - 
   (3*I)*Pi*G[0, 1, 0, w] - (20*I)*Pi*G[1, 0, -1, w] + 
   (10*I)*Pi*G[1, 0, 0, w] - (4*I)*Pi*G[1, 0, 1, w] + 
   (4*I)*Pi*G[1, 1, 0, w] + ((21*I)/2)*Pi*Zeta[3], 
  ((-883*I)/720)*Pi^5 + (8*Pi^4*G[0, w])/3 - (46*Pi^4*G[1, w])/3 + 
   ((25*I)/6)*Pi^3*G[0, -1, w] + ((9*I)/2)*Pi^3*G[0, 0, w] + 
   ((5*I)/2)*Pi^3*G[0, 1, w] - ((83*I)/3)*Pi^3*G[1, 0, w] - 
   ((34*I)/3)*Pi^3*G[1, 1, w] + 2*Pi^2*G[0, -1, -1, w] - 
   6*Pi^2*G[0, -1, 0, w] + 2*Pi^2*G[0, -1, 1, w] + 66*Pi^2*G[0, 0, -1, w] - 
   (11*Pi^2*G[0, 0, 0, w])/2 + 34*Pi^2*G[0, 0, 1, w] + 
   2*Pi^2*G[0, 1, -1, w] - 5*Pi^2*G[0, 1, 0, w] - 20*Pi^2*G[0, 1, 1, w] - 
   136*Pi^2*G[1, 0, -1, w] + 37*Pi^2*G[1, 0, 0, w] - 62*Pi^2*G[1, 0, 1, w] + 
   20*Pi^2*G[1, 1, 0, w] + 32*Pi^2*G[1, 1, 1, w] + 
   (2*I)*Pi*G[0, -1, -1, 0, w] - (4*I)*Pi*G[0, -1, -1, 1, w] + 
   (2*I)*Pi*G[0, -1, 0, -1, w] - (6*I)*Pi*G[0, -1, 0, 0, w] + 
   (2*I)*Pi*G[0, -1, 0, 1, w] - (4*I)*Pi*G[0, -1, 1, -1, w] + 
   (2*I)*Pi*G[0, -1, 1, 0, w] - (98*I)*Pi*G[0, 0, -1, -1, w] + 
   (66*I)*Pi*G[0, 0, -1, 0, w] - (34*I)*Pi*G[0, 0, -1, 1, w] + 
   (36*I)*Pi*G[0, 0, 0, -1, w] - ((11*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (9*I)*Pi*G[0, 0, 0, 1, w] - (34*I)*Pi*G[0, 0, 1, -1, w] + 
   (34*I)*Pi*G[0, 0, 1, 0, w] - (14*I)*Pi*G[0, 0, 1, 1, w] - 
   (4*I)*Pi*G[0, 1, -1, -1, w] + (2*I)*Pi*G[0, 1, -1, 0, w] + 
   (22*I)*Pi*G[0, 1, 0, -1, w] - (5*I)*Pi*G[0, 1, 0, 0, w] + 
   (12*I)*Pi*G[0, 1, 0, 1, w] - (20*I)*Pi*G[0, 1, 1, 0, w] + 
   (8*I)*Pi*G[0, 1, 1, 1, w] + (200*I)*Pi*G[1, 0, -1, -1, w] - 
   (136*I)*Pi*G[1, 0, -1, 0, w] + (72*I)*Pi*G[1, 0, -1, 1, w] - 
   (116*I)*Pi*G[1, 0, 0, -1, w] + (37*I)*Pi*G[1, 0, 0, 0, w] - 
   (30*I)*Pi*G[1, 0, 0, 1, w] + (72*I)*Pi*G[1, 0, 1, -1, w] - 
   (62*I)*Pi*G[1, 0, 1, 0, w] + (20*I)*Pi*G[1, 0, 1, 1, w] - 
   (40*I)*Pi*G[1, 1, 0, -1, w] + (20*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (32*I)*Pi*G[1, 1, 1, 0, w] + 
   (33*Pi^2*Zeta[3])/2 + ((33*I)/2)*Pi*G[0, w]*Zeta[3] - 
   (74*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, I*Pi^3 - Pi^2*G[0, w] + 
   4*Pi^2*G[1, w] - I*Pi*G[0, 0, w] - (2*I)*Pi*G[0, 1, w] + 
   (4*I)*Pi*G[1, 0, w], (13*Pi^4)/6 + ((25*I)/6)*Pi^3*G[0, w] - 
   ((52*I)/3)*Pi^3*G[1, w] - 2*Pi^2*G[0, -1, w] - 6*Pi^2*G[0, 0, w] - 
   2*Pi^2*G[0, 1, w] + 24*Pi^2*G[1, 0, w] - 8*Pi^2*G[1, 1, w] - 
   (2*I)*Pi*G[0, -1, 0, w] + (4*I)*Pi*G[0, -1, 1, w] + 
   (14*I)*Pi*G[0, 0, -1, w] - (6*I)*Pi*G[0, 0, 0, w] - 
   (2*I)*Pi*G[0, 0, 1, w] + (4*I)*Pi*G[0, 1, -1, w] - 
   (2*I)*Pi*G[0, 1, 0, w] + (8*I)*Pi*G[0, 1, 1, w] - 
   (32*I)*Pi*G[1, 0, -1, w] + (24*I)*Pi*G[1, 0, 0, w] - 
   (8*I)*Pi*G[1, 0, 1, w] - (8*I)*Pi*G[1, 1, 0, w] + (19*I)*Pi*Zeta[3], 
  ((-1099*I)/360)*Pi^5 + 8*Pi^4*G[0, w] - (110*Pi^4*G[1, w])/3 + 
   (9*I)*Pi^3*G[0, -1, w] + ((49*I)/3)*Pi^3*G[0, 0, w] - 
   (7*I)*Pi^3*G[0, 1, w] - (70*I)*Pi^3*G[1, 0, w] + 
   ((128*I)/3)*Pi^3*G[1, 1, w] + 4*Pi^2*G[0, -1, -1, w] - 
   12*Pi^2*G[0, -1, 0, w] + 12*Pi^2*G[0, -1, 1, w] + 88*Pi^2*G[0, 0, -1, w] - 
   25*Pi^2*G[0, 0, 0, w] + 38*Pi^2*G[0, 0, 1, w] + 12*Pi^2*G[0, 1, -1, w] + 
   10*Pi^2*G[0, 1, 0, w] - 192*Pi^2*G[1, 0, -1, w] + 100*Pi^2*G[1, 0, 0, w] - 
   96*Pi^2*G[1, 0, 1, w] - 56*Pi^2*G[1, 1, 0, w] + 48*Pi^2*G[1, 1, 1, w] + 
   (4*I)*Pi*G[0, -1, -1, 0, w] - (8*I)*Pi*G[0, -1, -1, 1, w] + 
   (4*I)*Pi*G[0, -1, 0, -1, w] - (12*I)*Pi*G[0, -1, 0, 0, w] + 
   (12*I)*Pi*G[0, -1, 0, 1, w] - (8*I)*Pi*G[0, -1, 1, -1, w] + 
   (12*I)*Pi*G[0, -1, 1, 0, w] - (16*I)*Pi*G[0, -1, 1, 1, w] - 
   (132*I)*Pi*G[0, 0, -1, -1, w] + (88*I)*Pi*G[0, 0, -1, 0, w] - 
   (44*I)*Pi*G[0, 0, -1, 1, w] + (84*I)*Pi*G[0, 0, 0, -1, w] - 
   (25*I)*Pi*G[0, 0, 0, 0, w] + (10*I)*Pi*G[0, 0, 0, 1, w] - 
   (44*I)*Pi*G[0, 0, 1, -1, w] + (38*I)*Pi*G[0, 0, 1, 0, w] + 
   (8*I)*Pi*G[0, 0, 1, 1, w] - (8*I)*Pi*G[0, 1, -1, -1, w] + 
   (12*I)*Pi*G[0, 1, -1, 0, w] - (16*I)*Pi*G[0, 1, -1, 1, w] - 
   (20*I)*Pi*G[0, 1, 0, -1, w] + (10*I)*Pi*G[0, 1, 0, 0, w] + 
   (24*I)*Pi*G[0, 1, 0, 1, w] - (16*I)*Pi*G[0, 1, 1, -1, w] - 
   (32*I)*Pi*G[0, 1, 1, 1, w] + (272*I)*Pi*G[1, 0, -1, -1, w] - 
   (192*I)*Pi*G[1, 0, -1, 0, w] + (112*I)*Pi*G[1, 0, -1, 1, w] - 
   (224*I)*Pi*G[1, 0, 0, -1, w] + (100*I)*Pi*G[1, 0, 0, 0, w] - 
   (72*I)*Pi*G[1, 0, 0, 1, w] + (112*I)*Pi*G[1, 0, 1, -1, w] - 
   (96*I)*Pi*G[1, 0, 1, 0, w] + (32*I)*Pi*G[1, 0, 1, 1, w] + 
   (64*I)*Pi*G[1, 1, 0, -1, w] - (56*I)*Pi*G[1, 1, 0, 0, w] + 
   (48*I)*Pi*G[1, 1, 1, 0, w] + 55*Pi^2*Zeta[3] + (55*I)*Pi*G[0, w]*Zeta[3] - 
   (140*I)*Pi*G[1, w]*Zeta[3]}, {0, (-I)*Pi, -3*Pi^2 + (2*I)*Pi*G[-1, w] - 
   (3*I)*Pi*G[0, w] + (4*I)*Pi*G[1, w], ((43*I)/6)*Pi^3 + 6*Pi^2*G[-1, w] - 
   9*Pi^2*G[0, w] + 12*Pi^2*G[1, w] - (4*I)*Pi*G[-1, -1, w] + 
   (6*I)*Pi*G[-1, 0, w] - (8*I)*Pi*G[-1, 1, w] + (6*I)*Pi*G[0, -1, w] - 
   (9*I)*Pi*G[0, 0, w] + (12*I)*Pi*G[0, 1, w] - (8*I)*Pi*G[1, -1, w] + 
   (12*I)*Pi*G[1, 0, w] - (16*I)*Pi*G[1, 1, w], 
  (25*Pi^4)/2 - ((43*I)/3)*Pi^3*G[-1, w] + ((43*I)/2)*Pi^3*G[0, w] - 
   ((86*I)/3)*Pi^3*G[1, w] - 12*Pi^2*G[-1, -1, w] + 18*Pi^2*G[-1, 0, w] - 
   24*Pi^2*G[-1, 1, w] + 18*Pi^2*G[0, -1, w] - 27*Pi^2*G[0, 0, w] + 
   36*Pi^2*G[0, 1, w] - 24*Pi^2*G[1, -1, w] + 36*Pi^2*G[1, 0, w] - 
   48*Pi^2*G[1, 1, w] + (8*I)*Pi*G[-1, -1, -1, w] - 
   (12*I)*Pi*G[-1, -1, 0, w] + (16*I)*Pi*G[-1, -1, 1, w] - 
   (12*I)*Pi*G[-1, 0, -1, w] + (18*I)*Pi*G[-1, 0, 0, w] - 
   (24*I)*Pi*G[-1, 0, 1, w] + (16*I)*Pi*G[-1, 1, -1, w] - 
   (24*I)*Pi*G[-1, 1, 0, w] + (32*I)*Pi*G[-1, 1, 1, w] - 
   (12*I)*Pi*G[0, -1, -1, w] + (18*I)*Pi*G[0, -1, 0, w] - 
   (24*I)*Pi*G[0, -1, 1, w] + (18*I)*Pi*G[0, 0, -1, w] - 
   (27*I)*Pi*G[0, 0, 0, w] + (36*I)*Pi*G[0, 0, 1, w] - 
   (24*I)*Pi*G[0, 1, -1, w] + (36*I)*Pi*G[0, 1, 0, w] - 
   (48*I)*Pi*G[0, 1, 1, w] + (16*I)*Pi*G[1, -1, -1, w] - 
   (24*I)*Pi*G[1, -1, 0, w] + (32*I)*Pi*G[1, -1, 1, w] - 
   (24*I)*Pi*G[1, 0, -1, w] + (36*I)*Pi*G[1, 0, 0, w] - 
   (48*I)*Pi*G[1, 0, 1, w] + (32*I)*Pi*G[1, 1, -1, w] - 
   (48*I)*Pi*G[1, 1, 0, w] + (64*I)*Pi*G[1, 1, 1, w] + (6*I)*Pi*Zeta[3], 
  ((-699*I)/40)*Pi^5 - 25*Pi^4*G[-1, w] + (75*Pi^4*G[0, w])/2 - 
   50*Pi^4*G[1, w] + ((86*I)/3)*Pi^3*G[-1, -1, w] - (43*I)*Pi^3*G[-1, 0, w] + 
   ((172*I)/3)*Pi^3*G[-1, 1, w] - (43*I)*Pi^3*G[0, -1, w] + 
   ((129*I)/2)*Pi^3*G[0, 0, w] - (86*I)*Pi^3*G[0, 1, w] + 
   ((172*I)/3)*Pi^3*G[1, -1, w] - (86*I)*Pi^3*G[1, 0, w] + 
   ((344*I)/3)*Pi^3*G[1, 1, w] + 24*Pi^2*G[-1, -1, -1, w] - 
   36*Pi^2*G[-1, -1, 0, w] + 48*Pi^2*G[-1, -1, 1, w] - 
   36*Pi^2*G[-1, 0, -1, w] + 54*Pi^2*G[-1, 0, 0, w] - 
   72*Pi^2*G[-1, 0, 1, w] + 48*Pi^2*G[-1, 1, -1, w] - 
   72*Pi^2*G[-1, 1, 0, w] + 96*Pi^2*G[-1, 1, 1, w] - 
   36*Pi^2*G[0, -1, -1, w] + 54*Pi^2*G[0, -1, 0, w] - 
   72*Pi^2*G[0, -1, 1, w] + 54*Pi^2*G[0, 0, -1, w] - 81*Pi^2*G[0, 0, 0, w] + 
   108*Pi^2*G[0, 0, 1, w] - 72*Pi^2*G[0, 1, -1, w] + 108*Pi^2*G[0, 1, 0, w] - 
   144*Pi^2*G[0, 1, 1, w] + 48*Pi^2*G[1, -1, -1, w] - 
   72*Pi^2*G[1, -1, 0, w] + 96*Pi^2*G[1, -1, 1, w] - 72*Pi^2*G[1, 0, -1, w] + 
   108*Pi^2*G[1, 0, 0, w] - 144*Pi^2*G[1, 0, 1, w] + 96*Pi^2*G[1, 1, -1, w] - 
   144*Pi^2*G[1, 1, 0, w] + 192*Pi^2*G[1, 1, 1, w] - 
   (16*I)*Pi*G[-1, -1, -1, -1, w] + (24*I)*Pi*G[-1, -1, -1, 0, w] - 
   (32*I)*Pi*G[-1, -1, -1, 1, w] + (24*I)*Pi*G[-1, -1, 0, -1, w] - 
   (36*I)*Pi*G[-1, -1, 0, 0, w] + (48*I)*Pi*G[-1, -1, 0, 1, w] - 
   (32*I)*Pi*G[-1, -1, 1, -1, w] + (48*I)*Pi*G[-1, -1, 1, 0, w] - 
   (64*I)*Pi*G[-1, -1, 1, 1, w] + (24*I)*Pi*G[-1, 0, -1, -1, w] - 
   (36*I)*Pi*G[-1, 0, -1, 0, w] + (48*I)*Pi*G[-1, 0, -1, 1, w] - 
   (36*I)*Pi*G[-1, 0, 0, -1, w] + (54*I)*Pi*G[-1, 0, 0, 0, w] - 
   (72*I)*Pi*G[-1, 0, 0, 1, w] + (48*I)*Pi*G[-1, 0, 1, -1, w] - 
   (72*I)*Pi*G[-1, 0, 1, 0, w] + (96*I)*Pi*G[-1, 0, 1, 1, w] - 
   (32*I)*Pi*G[-1, 1, -1, -1, w] + (48*I)*Pi*G[-1, 1, -1, 0, w] - 
   (64*I)*Pi*G[-1, 1, -1, 1, w] + (48*I)*Pi*G[-1, 1, 0, -1, w] - 
   (72*I)*Pi*G[-1, 1, 0, 0, w] + (96*I)*Pi*G[-1, 1, 0, 1, w] - 
   (64*I)*Pi*G[-1, 1, 1, -1, w] + (96*I)*Pi*G[-1, 1, 1, 0, w] - 
   (128*I)*Pi*G[-1, 1, 1, 1, w] + (24*I)*Pi*G[0, -1, -1, -1, w] - 
   (36*I)*Pi*G[0, -1, -1, 0, w] + (48*I)*Pi*G[0, -1, -1, 1, w] - 
   (36*I)*Pi*G[0, -1, 0, -1, w] + (54*I)*Pi*G[0, -1, 0, 0, w] - 
   (72*I)*Pi*G[0, -1, 0, 1, w] + (48*I)*Pi*G[0, -1, 1, -1, w] - 
   (72*I)*Pi*G[0, -1, 1, 0, w] + (96*I)*Pi*G[0, -1, 1, 1, w] - 
   (36*I)*Pi*G[0, 0, -1, -1, w] + (54*I)*Pi*G[0, 0, -1, 0, w] - 
   (72*I)*Pi*G[0, 0, -1, 1, w] + (54*I)*Pi*G[0, 0, 0, -1, w] - 
   (81*I)*Pi*G[0, 0, 0, 0, w] + (108*I)*Pi*G[0, 0, 0, 1, w] - 
   (72*I)*Pi*G[0, 0, 1, -1, w] + (108*I)*Pi*G[0, 0, 1, 0, w] - 
   (144*I)*Pi*G[0, 0, 1, 1, w] + (48*I)*Pi*G[0, 1, -1, -1, w] - 
   (72*I)*Pi*G[0, 1, -1, 0, w] + (96*I)*Pi*G[0, 1, -1, 1, w] - 
   (72*I)*Pi*G[0, 1, 0, -1, w] + (108*I)*Pi*G[0, 1, 0, 0, w] - 
   (144*I)*Pi*G[0, 1, 0, 1, w] + (96*I)*Pi*G[0, 1, 1, -1, w] - 
   (144*I)*Pi*G[0, 1, 1, 0, w] + (192*I)*Pi*G[0, 1, 1, 1, w] - 
   (32*I)*Pi*G[1, -1, -1, -1, w] + (48*I)*Pi*G[1, -1, -1, 0, w] - 
   (64*I)*Pi*G[1, -1, -1, 1, w] + (48*I)*Pi*G[1, -1, 0, -1, w] - 
   (72*I)*Pi*G[1, -1, 0, 0, w] + (96*I)*Pi*G[1, -1, 0, 1, w] - 
   (64*I)*Pi*G[1, -1, 1, -1, w] + (96*I)*Pi*G[1, -1, 1, 0, w] - 
   (128*I)*Pi*G[1, -1, 1, 1, w] + (48*I)*Pi*G[1, 0, -1, -1, w] - 
   (72*I)*Pi*G[1, 0, -1, 0, w] + (96*I)*Pi*G[1, 0, -1, 1, w] - 
   (72*I)*Pi*G[1, 0, 0, -1, w] + (108*I)*Pi*G[1, 0, 0, 0, w] - 
   (144*I)*Pi*G[1, 0, 0, 1, w] + (96*I)*Pi*G[1, 0, 1, -1, w] - 
   (144*I)*Pi*G[1, 0, 1, 0, w] + (192*I)*Pi*G[1, 0, 1, 1, w] - 
   (64*I)*Pi*G[1, 1, -1, -1, w] + (96*I)*Pi*G[1, 1, -1, 0, w] - 
   (128*I)*Pi*G[1, 1, -1, 1, w] + (96*I)*Pi*G[1, 1, 0, -1, w] - 
   (144*I)*Pi*G[1, 1, 0, 0, w] + (192*I)*Pi*G[1, 1, 0, 1, w] - 
   (128*I)*Pi*G[1, 1, 1, -1, w] + (192*I)*Pi*G[1, 1, 1, 0, w] - 
   (256*I)*Pi*G[1, 1, 1, 1, w] + 18*Pi^2*Zeta[3] - 
   (12*I)*Pi*G[-1, w]*Zeta[3] + (18*I)*Pi*G[0, w]*Zeta[3] - 
   (24*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, (-I)*Pi^3 + Pi^2*G[0, w] - 
   4*Pi^2*G[1, w] + I*Pi*G[0, 0, w] + (2*I)*Pi*G[0, 1, w] - 
   (4*I)*Pi*G[1, 0, w], (-11*Pi^4)/6 - ((25*I)/6)*Pi^3*G[0, w] + 
   ((50*I)/3)*Pi^3*G[1, w] + 2*Pi^2*G[0, -1, w] + 7*Pi^2*G[0, 0, w] - 
   24*Pi^2*G[1, 0, w] + 16*Pi^2*G[1, 1, w] + (2*I)*Pi*G[0, -1, 0, w] - 
   (4*I)*Pi*G[0, -1, 1, w] - (10*I)*Pi*G[0, 0, -1, w] + 
   (7*I)*Pi*G[0, 0, 0, w] + (4*I)*Pi*G[0, 0, 1, w] - 
   (4*I)*Pi*G[0, 1, -1, w] - (12*I)*Pi*G[0, 1, 1, w] + 
   (24*I)*Pi*G[1, 0, -1, w] - (24*I)*Pi*G[1, 0, 0, w] + 
   (8*I)*Pi*G[1, 0, 1, w] + (16*I)*Pi*G[1, 1, 0, w] - (15*I)*Pi*Zeta[3], 
  ((763*I)/360)*Pi^5 - (41*Pi^4*G[0, w])/6 + 32*Pi^4*G[1, w] - 
   ((25*I)/3)*Pi^3*G[0, -1, w] - ((107*I)/6)*Pi^3*G[0, 0, w] + 
   ((32*I)/3)*Pi^3*G[0, 1, w] + ((200*I)/3)*Pi^3*G[1, 0, w] - 
   ((200*I)/3)*Pi^3*G[1, 1, w] - 4*Pi^2*G[0, -1, -1, w] + 
   10*Pi^2*G[0, -1, 0, w] - 16*Pi^2*G[0, -1, 1, w] - 46*Pi^2*G[0, 0, -1, w] + 
   33*Pi^2*G[0, 0, 0, w] - 12*Pi^2*G[0, 0, 1, w] - 16*Pi^2*G[0, 1, -1, w] - 
   20*Pi^2*G[0, 1, 0, w] - 8*Pi^2*G[0, 1, 1, w] + 112*Pi^2*G[1, 0, -1, w] - 
   104*Pi^2*G[1, 0, 0, w] + 80*Pi^2*G[1, 0, 1, w] + 96*Pi^2*G[1, 1, 0, w] - 
   64*Pi^2*G[1, 1, 1, w] - (4*I)*Pi*G[0, -1, -1, 0, w] + 
   (8*I)*Pi*G[0, -1, -1, 1, w] - (4*I)*Pi*G[0, -1, 0, -1, w] + 
   (10*I)*Pi*G[0, -1, 0, 0, w] - (16*I)*Pi*G[0, -1, 0, 1, w] + 
   (8*I)*Pi*G[0, -1, 1, -1, w] - (16*I)*Pi*G[0, -1, 1, 0, w] + 
   (24*I)*Pi*G[0, -1, 1, 1, w] + (68*I)*Pi*G[0, 0, -1, -1, w] - 
   (46*I)*Pi*G[0, 0, -1, 0, w] + (24*I)*Pi*G[0, 0, -1, 1, w] - 
   (70*I)*Pi*G[0, 0, 0, -1, w] + (33*I)*Pi*G[0, 0, 0, 0, w] - 
   (4*I)*Pi*G[0, 0, 0, 1, w] + (24*I)*Pi*G[0, 0, 1, -1, w] - 
   (12*I)*Pi*G[0, 0, 1, 0, w] - (32*I)*Pi*G[0, 0, 1, 1, w] + 
   (8*I)*Pi*G[0, 1, -1, -1, w] - (16*I)*Pi*G[0, 1, -1, 0, w] + 
   (24*I)*Pi*G[0, 1, -1, 1, w] + (32*I)*Pi*G[0, 1, 0, -1, w] - 
   (20*I)*Pi*G[0, 1, 0, 0, w] - (24*I)*Pi*G[0, 1, 0, 1, w] + 
   (24*I)*Pi*G[0, 1, 1, -1, w] - (8*I)*Pi*G[0, 1, 1, 0, w] + 
   (56*I)*Pi*G[0, 1, 1, 1, w] - (144*I)*Pi*G[1, 0, -1, -1, w] + 
   (112*I)*Pi*G[1, 0, -1, 0, w] - (80*I)*Pi*G[1, 0, -1, 1, w] + 
   (160*I)*Pi*G[1, 0, 0, -1, w] - (104*I)*Pi*G[1, 0, 0, 0, w] + 
   (64*I)*Pi*G[1, 0, 0, 1, w] - (80*I)*Pi*G[1, 0, 1, -1, w] + 
   (80*I)*Pi*G[1, 0, 1, 0, w] - (16*I)*Pi*G[1, 0, 1, 1, w] - 
   (96*I)*Pi*G[1, 1, 0, -1, w] + (96*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] - (64*I)*Pi*G[1, 1, 1, 0, w] - 
   44*Pi^2*Zeta[3] - (44*I)*Pi*G[0, w]*Zeta[3] + (92*I)*Pi*G[1, w]*Zeta[3]}}


==> Auxiliary_File/P3_Analy_Exp.m <==
{{0, 0, 2*Pi^2 + (2*I)*Pi*G[0, w], ((-25*I)/3)*Pi^3 + 12*Pi^2*G[0, w] + 
   4*Pi^2*G[1, w] - (20*I)*Pi*G[0, -1, w] + (12*I)*Pi*G[0, 0, w] - 
   (8*I)*Pi*G[0, 1, w] + (4*I)*Pi*G[1, 0, w], 
  (-56*Pi^4)/3 - ((106*I)/3)*Pi^3*G[0, w] - ((50*I)/3)*Pi^3*G[1, w] - 
   140*Pi^2*G[0, -1, w] + 50*Pi^2*G[0, 0, w] - 60*Pi^2*G[0, 1, w] + 
   24*Pi^2*G[1, 0, w] + 8*Pi^2*G[1, 1, w] + (200*I)*Pi*G[0, -1, -1, w] - 
   (140*I)*Pi*G[0, -1, 0, w] + (80*I)*Pi*G[0, -1, 1, w] - 
   (120*I)*Pi*G[0, 0, -1, w] + (50*I)*Pi*G[0, 0, 0, w] - 
   (48*I)*Pi*G[0, 0, 1, w] + (80*I)*Pi*G[0, 1, -1, w] - 
   (60*I)*Pi*G[0, 1, 0, w] + (32*I)*Pi*G[0, 1, 1, w] - 
   (40*I)*Pi*G[1, 0, -1, w] + (24*I)*Pi*G[1, 0, 0, w] - 
   (16*I)*Pi*G[1, 0, 1, w] + (8*I)*Pi*G[1, 1, 0, w] - (46*I)*Pi*Zeta[3], 
  ((521*I)/18)*Pi^5 - (205*Pi^4*G[0, w])/3 - (112*Pi^4*G[1, w])/3 + 
   ((1310*I)/3)*Pi^3*G[0, -1, w] - ((385*I)/3)*Pi^3*G[0, 0, w] + 
   ((574*I)/3)*Pi^3*G[0, 1, w] - ((212*I)/3)*Pi^3*G[1, 0, w] - 
   ((100*I)/3)*Pi^3*G[1, 1, w] + 1400*Pi^2*G[0, -1, -1, w] - 
   620*Pi^2*G[0, -1, 0, w] + 560*Pi^2*G[0, -1, 1, w] - 
   840*Pi^2*G[0, 0, -1, w] + 180*Pi^2*G[0, 0, 0, w] - 
   428*Pi^2*G[0, 0, 1, w] + 560*Pi^2*G[0, 1, -1, w] - 
   272*Pi^2*G[0, 1, 0, w] + 216*Pi^2*G[0, 1, 1, w] - 
   280*Pi^2*G[1, 0, -1, w] + 100*Pi^2*G[1, 0, 0, w] - 
   120*Pi^2*G[1, 0, 1, w] + 48*Pi^2*G[1, 1, 0, w] + 16*Pi^2*G[1, 1, 1, w] - 
   (2000*I)*Pi*G[0, -1, -1, -1, w] + (1400*I)*Pi*G[0, -1, -1, 0, w] - 
   (800*I)*Pi*G[0, -1, -1, 1, w] + (1400*I)*Pi*G[0, -1, 0, -1, w] - 
   (620*I)*Pi*G[0, -1, 0, 0, w] + (560*I)*Pi*G[0, -1, 0, 1, w] - 
   (800*I)*Pi*G[0, -1, 1, -1, w] + (560*I)*Pi*G[0, -1, 1, 0, w] - 
   (320*I)*Pi*G[0, -1, 1, 1, w] + (1200*I)*Pi*G[0, 0, -1, -1, w] - 
   (840*I)*Pi*G[0, 0, -1, 0, w] + (480*I)*Pi*G[0, 0, -1, 1, w] - 
   (500*I)*Pi*G[0, 0, 0, -1, w] + (180*I)*Pi*G[0, 0, 0, 0, w] - 
   (200*I)*Pi*G[0, 0, 0, 1, w] + (480*I)*Pi*G[0, 0, 1, -1, w] - 
   (428*I)*Pi*G[0, 0, 1, 0, w] + (192*I)*Pi*G[0, 0, 1, 1, w] - 
   (800*I)*Pi*G[0, 1, -1, -1, w] + (560*I)*Pi*G[0, 1, -1, 0, w] - 
   (320*I)*Pi*G[0, 1, -1, 1, w] + (600*I)*Pi*G[0, 1, 0, -1, w] - 
   (272*I)*Pi*G[0, 1, 0, 0, w] + (240*I)*Pi*G[0, 1, 0, 1, w] - 
   (320*I)*Pi*G[0, 1, 1, -1, w] + (216*I)*Pi*G[0, 1, 1, 0, w] - 
   (128*I)*Pi*G[0, 1, 1, 1, w] + (400*I)*Pi*G[1, 0, -1, -1, w] - 
   (280*I)*Pi*G[1, 0, -1, 0, w] + (160*I)*Pi*G[1, 0, -1, 1, w] - 
   (240*I)*Pi*G[1, 0, 0, -1, w] + (100*I)*Pi*G[1, 0, 0, 0, w] - 
   (96*I)*Pi*G[1, 0, 0, 1, w] + (160*I)*Pi*G[1, 0, 1, -1, w] - 
   (120*I)*Pi*G[1, 0, 1, 0, w] + (64*I)*Pi*G[1, 0, 1, 1, w] - 
   (80*I)*Pi*G[1, 1, 0, -1, w] + (48*I)*Pi*G[1, 1, 0, 0, w] - 
   (32*I)*Pi*G[1, 1, 0, 1, w] + (16*I)*Pi*G[1, 1, 1, 0, w] - 
   174*Pi^2*Zeta[3] - (174*I)*Pi*G[0, w]*Zeta[3] - 
   (92*I)*Pi*G[1, w]*Zeta[3]}, {0, I*Pi, 7*Pi^2 - (10*I)*Pi*G[-1, w] + 
   (7*I)*Pi*G[0, w] - (4*I)*Pi*G[1, w], ((-131*I)/6)*Pi^3 - 
   70*Pi^2*G[-1, w] + 31*Pi^2*G[0, w] - 28*Pi^2*G[1, w] + 
   (100*I)*Pi*G[-1, -1, w] - (70*I)*Pi*G[-1, 0, w] + (40*I)*Pi*G[-1, 1, w] - 
   (70*I)*Pi*G[0, -1, w] + (31*I)*Pi*G[0, 0, w] - (28*I)*Pi*G[0, 1, w] + 
   (40*I)*Pi*G[1, -1, w] - (28*I)*Pi*G[1, 0, w] + (16*I)*Pi*G[1, 1, w], 
  (-87*Pi^4)/2 + ((655*I)/3)*Pi^3*G[-1, w] - ((491*I)/6)*Pi^3*G[0, w] + 
   ((262*I)/3)*Pi^3*G[1, w] + 700*Pi^2*G[-1, -1, w] - 310*Pi^2*G[-1, 0, w] + 
   280*Pi^2*G[-1, 1, w] - 490*Pi^2*G[0, -1, w] + 115*Pi^2*G[0, 0, w] - 
   244*Pi^2*G[0, 1, w] + 280*Pi^2*G[1, -1, w] - 124*Pi^2*G[1, 0, w] + 
   112*Pi^2*G[1, 1, w] - (1000*I)*Pi*G[-1, -1, -1, w] + 
   (700*I)*Pi*G[-1, -1, 0, w] - (400*I)*Pi*G[-1, -1, 1, w] + 
   (700*I)*Pi*G[-1, 0, -1, w] - (310*I)*Pi*G[-1, 0, 0, w] + 
   (280*I)*Pi*G[-1, 0, 1, w] - (400*I)*Pi*G[-1, 1, -1, w] + 
   (280*I)*Pi*G[-1, 1, 0, w] - (160*I)*Pi*G[-1, 1, 1, w] + 
   (700*I)*Pi*G[0, -1, -1, w] - (490*I)*Pi*G[0, -1, 0, w] + 
   (280*I)*Pi*G[0, -1, 1, w] - (310*I)*Pi*G[0, 0, -1, w] + 
   (115*I)*Pi*G[0, 0, 0, w] - (124*I)*Pi*G[0, 0, 1, w] + 
   (280*I)*Pi*G[0, 1, -1, w] - (244*I)*Pi*G[0, 1, 0, w] + 
   (112*I)*Pi*G[0, 1, 1, w] - (400*I)*Pi*G[1, -1, -1, w] + 
   (280*I)*Pi*G[1, -1, 0, w] - (160*I)*Pi*G[1, -1, 1, w] + 
   (280*I)*Pi*G[1, 0, -1, w] - (124*I)*Pi*G[1, 0, 0, w] + 
   (112*I)*Pi*G[1, 0, 1, w] - (160*I)*Pi*G[1, 1, -1, w] + 
   (112*I)*Pi*G[1, 1, 0, w] - (64*I)*Pi*G[1, 1, 1, w] - (110*I)*Pi*Zeta[3], 
  ((22849*I)/360)*Pi^5 + 435*Pi^4*G[-1, w] - (299*Pi^4*G[0, w])/2 + 
   174*Pi^4*G[1, w] - ((6550*I)/3)*Pi^3*G[-1, -1, w] + 
   ((2455*I)/3)*Pi^3*G[-1, 0, w] - ((2620*I)/3)*Pi^3*G[-1, 1, w] + 
   ((4585*I)/3)*Pi^3*G[0, -1, w] - ((1679*I)/6)*Pi^3*G[0, 0, w] + 
   ((2434*I)/3)*Pi^3*G[0, 1, w] - ((2620*I)/3)*Pi^3*G[1, -1, w] + 
   ((982*I)/3)*Pi^3*G[1, 0, w] - ((1048*I)/3)*Pi^3*G[1, 1, w] - 
   7000*Pi^2*G[-1, -1, -1, w] + 3100*Pi^2*G[-1, -1, 0, w] - 
   2800*Pi^2*G[-1, -1, 1, w] + 4900*Pi^2*G[-1, 0, -1, w] - 
   1150*Pi^2*G[-1, 0, 0, w] + 2440*Pi^2*G[-1, 0, 1, w] - 
   2800*Pi^2*G[-1, 1, -1, w] + 1240*Pi^2*G[-1, 1, 0, w] - 
   1120*Pi^2*G[-1, 1, 1, w] + 4900*Pi^2*G[0, -1, -1, w] - 
   2170*Pi^2*G[0, -1, 0, w] + 1960*Pi^2*G[0, -1, 1, w] - 
   2170*Pi^2*G[0, 0, -1, w] + 391*Pi^2*G[0, 0, 0, w] - 
   1156*Pi^2*G[0, 0, 1, w] + 1960*Pi^2*G[0, 1, -1, w] - 
   1156*Pi^2*G[0, 1, 0, w] + 688*Pi^2*G[0, 1, 1, w] - 
   2800*Pi^2*G[1, -1, -1, w] + 1240*Pi^2*G[1, -1, 0, w] - 
   1120*Pi^2*G[1, -1, 1, w] + 1960*Pi^2*G[1, 0, -1, w] - 
   460*Pi^2*G[1, 0, 0, w] + 976*Pi^2*G[1, 0, 1, w] - 
   1120*Pi^2*G[1, 1, -1, w] + 496*Pi^2*G[1, 1, 0, w] - 
   448*Pi^2*G[1, 1, 1, w] + (10000*I)*Pi*G[-1, -1, -1, -1, w] - 
   (7000*I)*Pi*G[-1, -1, -1, 0, w] + (4000*I)*Pi*G[-1, -1, -1, 1, w] - 
   (7000*I)*Pi*G[-1, -1, 0, -1, w] + (3100*I)*Pi*G[-1, -1, 0, 0, w] - 
   (2800*I)*Pi*G[-1, -1, 0, 1, w] + (4000*I)*Pi*G[-1, -1, 1, -1, w] - 
   (2800*I)*Pi*G[-1, -1, 1, 0, w] + (1600*I)*Pi*G[-1, -1, 1, 1, w] - 
   (7000*I)*Pi*G[-1, 0, -1, -1, w] + (4900*I)*Pi*G[-1, 0, -1, 0, w] - 
   (2800*I)*Pi*G[-1, 0, -1, 1, w] + (3100*I)*Pi*G[-1, 0, 0, -1, w] - 
   (1150*I)*Pi*G[-1, 0, 0, 0, w] + (1240*I)*Pi*G[-1, 0, 0, 1, w] - 
   (2800*I)*Pi*G[-1, 0, 1, -1, w] + (2440*I)*Pi*G[-1, 0, 1, 0, w] - 
   (1120*I)*Pi*G[-1, 0, 1, 1, w] + (4000*I)*Pi*G[-1, 1, -1, -1, w] - 
   (2800*I)*Pi*G[-1, 1, -1, 0, w] + (1600*I)*Pi*G[-1, 1, -1, 1, w] - 
   (2800*I)*Pi*G[-1, 1, 0, -1, w] + (1240*I)*Pi*G[-1, 1, 0, 0, w] - 
   (1120*I)*Pi*G[-1, 1, 0, 1, w] + (1600*I)*Pi*G[-1, 1, 1, -1, w] - 
   (1120*I)*Pi*G[-1, 1, 1, 0, w] + (640*I)*Pi*G[-1, 1, 1, 1, w] - 
   (7000*I)*Pi*G[0, -1, -1, -1, w] + (4900*I)*Pi*G[0, -1, -1, 0, w] - 
   (2800*I)*Pi*G[0, -1, -1, 1, w] + (4900*I)*Pi*G[0, -1, 0, -1, w] - 
   (2170*I)*Pi*G[0, -1, 0, 0, w] + (1960*I)*Pi*G[0, -1, 0, 1, w] - 
   (2800*I)*Pi*G[0, -1, 1, -1, w] + (1960*I)*Pi*G[0, -1, 1, 0, w] - 
   (1120*I)*Pi*G[0, -1, 1, 1, w] + (3100*I)*Pi*G[0, 0, -1, -1, w] - 
   (2170*I)*Pi*G[0, 0, -1, 0, w] + (1240*I)*Pi*G[0, 0, -1, 1, w] - 
   (1150*I)*Pi*G[0, 0, 0, -1, w] + (391*I)*Pi*G[0, 0, 0, 0, w] - 
   (460*I)*Pi*G[0, 0, 0, 1, w] + (1240*I)*Pi*G[0, 0, 1, -1, w] - 
   (1156*I)*Pi*G[0, 0, 1, 0, w] + (496*I)*Pi*G[0, 0, 1, 1, w] - 
   (2800*I)*Pi*G[0, 1, -1, -1, w] + (1960*I)*Pi*G[0, 1, -1, 0, w] - 
   (1120*I)*Pi*G[0, 1, -1, 1, w] + (2440*I)*Pi*G[0, 1, 0, -1, w] - 
   (1156*I)*Pi*G[0, 1, 0, 0, w] + (976*I)*Pi*G[0, 1, 0, 1, w] - 
   (1120*I)*Pi*G[0, 1, 1, -1, w] + (688*I)*Pi*G[0, 1, 1, 0, w] - 
   (448*I)*Pi*G[0, 1, 1, 1, w] + (4000*I)*Pi*G[1, -1, -1, -1, w] - 
   (2800*I)*Pi*G[1, -1, -1, 0, w] + (1600*I)*Pi*G[1, -1, -1, 1, w] - 
   (2800*I)*Pi*G[1, -1, 0, -1, w] + (1240*I)*Pi*G[1, -1, 0, 0, w] - 
   (1120*I)*Pi*G[1, -1, 0, 1, w] + (1600*I)*Pi*G[1, -1, 1, -1, w] - 
   (1120*I)*Pi*G[1, -1, 1, 0, w] + (640*I)*Pi*G[1, -1, 1, 1, w] - 
   (2800*I)*Pi*G[1, 0, -1, -1, w] + (1960*I)*Pi*G[1, 0, -1, 0, w] - 
   (1120*I)*Pi*G[1, 0, -1, 1, w] + (1240*I)*Pi*G[1, 0, 0, -1, w] - 
   (460*I)*Pi*G[1, 0, 0, 0, w] + (496*I)*Pi*G[1, 0, 0, 1, w] - 
   (1120*I)*Pi*G[1, 0, 1, -1, w] + (976*I)*Pi*G[1, 0, 1, 0, w] - 
   (448*I)*Pi*G[1, 0, 1, 1, w] + (1600*I)*Pi*G[1, 1, -1, -1, w] - 
   (1120*I)*Pi*G[1, 1, -1, 0, w] + (640*I)*Pi*G[1, 1, -1, 1, w] - 
   (1120*I)*Pi*G[1, 1, 0, -1, w] + (496*I)*Pi*G[1, 1, 0, 0, w] - 
   (448*I)*Pi*G[1, 1, 0, 1, w] + (640*I)*Pi*G[1, 1, 1, -1, w] - 
   (448*I)*Pi*G[1, 1, 1, 0, w] + (256*I)*Pi*G[1, 1, 1, 1, w] - 
   386*Pi^2*Zeta[3] + (1100*I)*Pi*G[-1, w]*Zeta[3] - 
   (386*I)*Pi*G[0, w]*Zeta[3] + (440*I)*Pi*G[1, w]*Zeta[3]}, 
 {0, 0, -Pi^2 - I*Pi*G[0, w], ((19*I)/6)*Pi^3 - (9*Pi^2*G[0, w])/2 - 
   5*Pi^2*G[1, w] + (10*I)*Pi*G[0, -1, w] - ((9*I)/2)*Pi*G[0, 0, w] + 
   (4*I)*Pi*G[0, 1, w] - (5*I)*Pi*G[1, 0, w], 
  (73*Pi^4)/12 + ((137*I)/12)*Pi^3*G[0, w] + ((125*I)/6)*Pi^3*G[1, w] + 
   70*Pi^2*G[0, -1, w] - 16*Pi^2*G[0, 0, w] + 33*Pi^2*G[0, 1, w] - 
   30*Pi^2*G[1, 0, w] - 10*Pi^2*G[1, 1, w] - (100*I)*Pi*G[0, -1, -1, w] + 
   (70*I)*Pi*G[0, -1, 0, w] - (40*I)*Pi*G[0, -1, 1, w] + 
   (45*I)*Pi*G[0, 0, -1, w] - (16*I)*Pi*G[0, 0, 0, w] + 
   (18*I)*Pi*G[0, 0, 1, w] - (40*I)*Pi*G[0, 1, -1, w] + 
   (33*I)*Pi*G[0, 1, 0, w] - (16*I)*Pi*G[0, 1, 1, w] + 
   (50*I)*Pi*G[1, 0, -1, w] - (30*I)*Pi*G[1, 0, 0, w] + 
   (20*I)*Pi*G[1, 0, 1, w] - (10*I)*Pi*G[1, 1, 0, w] + ((31*I)/2)*Pi*Zeta[3], 
  ((-1235*I)/144)*Pi^5 + (121*Pi^4*G[0, w])/6 + (140*Pi^4*G[1, w])/3 - 
   ((655*I)/3)*Pi^3*G[0, -1, w] + ((113*I)/3)*Pi^3*G[0, 0, w] - 
   ((649*I)/6)*Pi^3*G[0, 1, w] + ((265*I)/3)*Pi^3*G[1, 0, w] + 
   ((125*I)/3)*Pi^3*G[1, 1, w] - 700*Pi^2*G[0, -1, -1, w] + 
   310*Pi^2*G[0, -1, 0, w] - 280*Pi^2*G[0, -1, 1, w] + 
   315*Pi^2*G[0, 0, -1, w] - (105*Pi^2*G[0, 0, 0, w])/2 + 
   169*Pi^2*G[0, 0, 1, w] - 280*Pi^2*G[0, 1, -1, w] + 
   154*Pi^2*G[0, 1, 0, w] - 102*Pi^2*G[0, 1, 1, w] + 
   350*Pi^2*G[1, 0, -1, w] - 125*Pi^2*G[1, 0, 0, w] + 
   150*Pi^2*G[1, 0, 1, w] - 60*Pi^2*G[1, 1, 0, w] - 20*Pi^2*G[1, 1, 1, w] + 
   (1000*I)*Pi*G[0, -1, -1, -1, w] - (700*I)*Pi*G[0, -1, -1, 0, w] + 
   (400*I)*Pi*G[0, -1, -1, 1, w] - (700*I)*Pi*G[0, -1, 0, -1, w] + 
   (310*I)*Pi*G[0, -1, 0, 0, w] - (280*I)*Pi*G[0, -1, 0, 1, w] + 
   (400*I)*Pi*G[0, -1, 1, -1, w] - (280*I)*Pi*G[0, -1, 1, 0, w] + 
   (160*I)*Pi*G[0, -1, 1, 1, w] - (450*I)*Pi*G[0, 0, -1, -1, w] + 
   (315*I)*Pi*G[0, 0, -1, 0, w] - (180*I)*Pi*G[0, 0, -1, 1, w] + 
   (160*I)*Pi*G[0, 0, 0, -1, w] - ((105*I)/2)*Pi*G[0, 0, 0, 0, w] + 
   (64*I)*Pi*G[0, 0, 0, 1, w] - (180*I)*Pi*G[0, 0, 1, -1, w] + 
   (169*I)*Pi*G[0, 0, 1, 0, w] - (72*I)*Pi*G[0, 0, 1, 1, w] + 
   (400*I)*Pi*G[0, 1, -1, -1, w] - (280*I)*Pi*G[0, 1, -1, 0, w] + 
   (160*I)*Pi*G[0, 1, -1, 1, w] - (330*I)*Pi*G[0, 1, 0, -1, w] + 
   (154*I)*Pi*G[0, 1, 0, 0, w] - (132*I)*Pi*G[0, 1, 0, 1, w] + 
   (160*I)*Pi*G[0, 1, 1, -1, w] - (102*I)*Pi*G[0, 1, 1, 0, w] + 
   (64*I)*Pi*G[0, 1, 1, 1, w] - (500*I)*Pi*G[1, 0, -1, -1, w] + 
   (350*I)*Pi*G[1, 0, -1, 0, w] - (200*I)*Pi*G[1, 0, -1, 1, w] + 
   (300*I)*Pi*G[1, 0, 0, -1, w] - (125*I)*Pi*G[1, 0, 0, 0, w] + 
   (120*I)*Pi*G[1, 0, 0, 1, w] - (200*I)*Pi*G[1, 0, 1, -1, w] + 
   (150*I)*Pi*G[1, 0, 1, 0, w] - (80*I)*Pi*G[1, 0, 1, 1, w] + 
   (100*I)*Pi*G[1, 1, 0, -1, w] - (60*I)*Pi*G[1, 1, 0, 0, w] + 
   (40*I)*Pi*G[1, 1, 0, 1, w] - (20*I)*Pi*G[1, 1, 1, 0, w] + 
   (105*Pi^2*Zeta[3])/2 + ((105*I)/2)*Pi*G[0, w]*Zeta[3] + 
   (115*I)*Pi*G[1, w]*Zeta[3]}, {0, 0, 0, 0, ((-4*I)/3)*Pi^3*G[-1, a1] + 
   ((2*I)/3)*Pi^3*G[0, a1] + ((2*I)/3)*Pi^3*G[-I, a1] + 
   ((2*I)/3)*Pi^3*G[I, a1] + ((2*I)/3)*Pi^3*G[1, a1] - 
   (2*I)*Pi*G[-1, -1, -1, a1] - (2*I)*Pi*G[-1, -1, 0, a1] + 
   (2*I)*Pi*G[-1, -1, 1, a1] + (6*I)*Pi*G[-1, 0, -1, a1] + 
   (6*I)*Pi*G[-1, 0, 0, a1] - (6*I)*Pi*G[-1, 0, 1, a1] - 
   (4*I)*Pi*G[-1, -I, -1, a1] - (4*I)*Pi*G[-1, -I, 0, a1] + 
   (4*I)*Pi*G[-1, -I, 1, a1] - (4*I)*Pi*G[-1, I, -1, a1] - 
   (4*I)*Pi*G[-1, I, 0, a1] + (4*I)*Pi*G[-1, I, 1, a1] + 
   (6*I)*Pi*G[-1, 1, -1, a1] + (6*I)*Pi*G[-1, 1, 0, a1] - 
   (6*I)*Pi*G[-1, 1, 1, a1] + (6*I)*Pi*G[0, -1, -1, a1] + 
   (6*I)*Pi*G[0, -1, 0, a1] - (6*I)*Pi*G[0, -1, 1, a1] - 
   (2*I)*Pi*G[0, 0, -1, a1] - (2*I)*Pi*G[0, 0, 0, a1] + 
   (2*I)*Pi*G[0, 0, 1, a1] - (4*I)*Pi*G[0, -I, -1, a1] - 
   (4*I)*Pi*G[0, -I, 0, a1] + (4*I)*Pi*G[0, -I, 1, a1] - 
   (4*I)*Pi*G[0, I, -1, a1] - (4*I)*Pi*G[0, I, 0, a1] + 
   (4*I)*Pi*G[0, I, 1, a1] - (2*I)*Pi*G[0, 1, -1, a1] - 
   (2*I)*Pi*G[0, 1, 0, a1] + (2*I)*Pi*G[0, 1, 1, a1] - 
   (4*I)*Pi*G[-I, -1, -1, a1] - (4*I)*Pi*G[-I, -1, 0, a1] + 
   (4*I)*Pi*G[-I, -1, 1, a1] - (4*I)*Pi*G[-I, 0, -1, a1] - 
   (4*I)*Pi*G[-I, 0, 0, a1] + (4*I)*Pi*G[-I, 0, 1, a1] + 
   (8*I)*Pi*G[-I, -I, -1, a1] + (8*I)*Pi*G[-I, -I, 0, a1] - 
   (8*I)*Pi*G[-I, -I, 1, a1] + (8*I)*Pi*G[-I, I, -1, a1] + 
   (8*I)*Pi*G[-I, I, 0, a1] - (8*I)*Pi*G[-I, I, 1, a1] - 
   (4*I)*Pi*G[-I, 1, -1, a1] - (4*I)*Pi*G[-I, 1, 0, a1] + 
   (4*I)*Pi*G[-I, 1, 1, a1] - (4*I)*Pi*G[I, -1, -1, a1] - 
   (4*I)*Pi*G[I, -1, 0, a1] + (4*I)*Pi*G[I, -1, 1, a1] - 
   (4*I)*Pi*G[I, 0, -1, a1] - (4*I)*Pi*G[I, 0, 0, a1] + 
   (4*I)*Pi*G[I, 0, 1, a1] + (8*I)*Pi*G[I, -I, -1, a1] + 
   (8*I)*Pi*G[I, -I, 0, a1] - (8*I)*Pi*G[I, -I, 1, a1] + 
   (8*I)*Pi*G[I, I, -1, a1] + (8*I)*Pi*G[I, I, 0, a1] - 
   (8*I)*Pi*G[I, I, 1, a1] - (4*I)*Pi*G[I, 1, -1, a1] - 
   (4*I)*Pi*G[I, 1, 0, a1] + (4*I)*Pi*G[I, 1, 1, a1] + 
   (6*I)*Pi*G[1, -1, -1, a1] + (6*I)*Pi*G[1, -1, 0, a1] - 
   (6*I)*Pi*G[1, -1, 1, a1] - (2*I)*Pi*G[1, 0, -1, a1] - 
   (2*I)*Pi*G[1, 0, 0, a1] + (2*I)*Pi*G[1, 0, 1, a1] - 
   (4*I)*Pi*G[1, -I, -1, a1] - (4*I)*Pi*G[1, -I, 0, a1] + 
   (4*I)*Pi*G[1, -I, 1, a1] - (4*I)*Pi*G[1, I, -1, a1] - 
   (4*I)*Pi*G[1, I, 0, a1] + (4*I)*Pi*G[1, I, 1, a1] - 
   (2*I)*Pi*G[1, 1, -1, a1] - (2*I)*Pi*G[1, 1, 0, a1] + 
   (2*I)*Pi*G[1, 1, 1, a1] + (10*I)*Pi*Zeta[3], Non}, 
 {0, 0, 0, (-1/6*I)*Pi^3 - ((2*I)/3)*Pi*G[-1, -1, a1] - 
   ((2*I)/3)*Pi*G[-1, 0, a1] + ((2*I)/3)*Pi*G[-1, 1, a1] + 
   ((2*I)/3)*Pi*G[0, -1, a1] + ((2*I)/3)*Pi*G[0, 0, a1] - 
   ((2*I)/3)*Pi*G[0, 1, a1] + ((2*I)/3)*Pi*G[1, -1, a1] + 
   ((2*I)/3)*Pi*G[1, 0, a1] - ((2*I)/3)*Pi*G[1, 1, a1], Non, Non}}


==> Auxiliary_File/X2tttt.m <==
(* ::Package:: *)

kpuls[s_] := 1/2 (1 + (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);
kminus[s_] := 1/2 (1 - (1 - 8/s) Sqrt[1 - 16/s] + 16/s Sqrt[1 - 4/s]);


F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
F1[s_]:=(16Pi(s-16))/s (EllipticK[1-kminus[s]]EllipticK[kpuls[s]]-EllipticK[kminus[s]]EllipticK[1-kpuls[s]]);
DF1[s_]:=D[F1[x],x]/.x->s;
F2[s_]:=(3s)/(2(s-16)) F1[s]-s*DF1[s];
DF2[s_]:=D[F2[x],x]/.x->s;
DDF1[s_]:=3/(2(s-16)) DF1[s]-1/s DF2[s]-(3 F1[s])/(2 (-16+s)^2)+F2[s]/s^2;
F3[s_]:=(12s)/(s-16)^2 F1[s]+(s(s-64))/(4(s-16)) DF1[s]+s^2/2 DDF1[s];
F4[s_]:=((Sqrt[1-4/s]*s*F1[s])/(s-4))-NIntegrate[(4Sqrt[1-4/s1](s1+2)F1[s1])/((s1-16)(s1-4)^2),{s1,16,s},WorkingPrecision->60];
F5[s_]:=NIntegrate[F1[s1]/s1,{s1,16,s},WorkingPrecision->60];
F6[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(s1-4)^2 (-s1-(4(s1+2))/(s1-16) (2Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+Log[s1/s])),{s1,16,s},WorkingPrecision->60];
F7[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (s1-4+(4*Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])),{s1,16,s},WorkingPrecision->60]
F9[s_]:=NIntegrate[(Sqrt[1-4/s1]F1[s1])/(2(s1-4)^2) ((s1+4)(Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])])
-(16(s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]Log[Sqrt[1-4/s1]/Sqrt[1-4/s]]+PolyLog[2,-Sqrt[1-4/s1]]-PolyLog[2,Sqrt[1-4/s1]]-PolyLog[2,-Sqrt[1-4/s]]+PolyLog[2,Sqrt[1-4/s]])),{s1,16,s},WorkingPrecision->60]
F12[s_]:=NIntegrate[F1[s1]/(s1-4)^2 (((3s1+4)(s1-4))/(4s1) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])-
(2Sqrt[1-4/s1](s1+2))/(s1-16) (Log[(1+Sqrt[1-4/s])/(1-Sqrt[1-4/s])]-Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])])^2),{s1,16,s},WorkingPrecision->60];
F8[s_]:=NIntegrate[((Sqrt[1-4/s1]*F1[s1])/(2*(s1-4)^2))*(-s1+4-(8*(s1+2)*Log[s1/s])/(s1-16)),{s1,16,s},WorkingPrecision->60];
F10[s_]:=NIntegrate[(F1[s1]/(s1-4)^2)*((-(s1-4))*Log[s1/s]-((Sqrt[1-4/s1]*(s1+2))/(s1-16))*(-4*Log[s]*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]-2*Log[(1-Sqrt[1-4/s])/(1+Sqrt[1-4/s])]^2+4*Log[s1]*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]+2*Log[(1-Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])]^2-4*Log[s]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]+4*Log[s1]*Log[(1+Sqrt[1-4/s1])/(1-Sqrt[1-4/s1])]-8*PolyLog[2,(-1+Sqrt[1-4/s])/(1+Sqrt[1-4/s])]+8*PolyLog[2,(-1+Sqrt[1-4/s1])/(1+Sqrt[1-4/s1])])),{s1,16,s},WorkingPrecision->60];


X2tttt=(caxi^2*(-1/13824*(CF*(2656+1100*z+330*z^2-9*CA*(172-363*z+72*z^2)+18*CF*(172-363*z+72*z^2))*FF[1])/(Pi*Sqrt[(-4+z)*z])+(CF*(22272-28640*z+6604*z^2+1066*z^3-27*CA*(224-796*z+87*z^2+64*z^3)+54*CF*(224-796*z+87*z^2+64*z^3))*FF[2])/(20736*Pi*z*Sqrt[(-4+z)*z])-(CF*Sqrt[-4+z]*(2784-4116*z+2234*z^2-27*CA*(28-209*z+90*z^2)+54*CF*(28-209*z+90*z^2))*FF[3])/(5184*Pi*z^(3/2))+((9*CA*CF*(-48+92*z-80*z^2+15*z^3)-2*CF*(576+1176*z-610*z^2+65*z^3+9*CF*(-48+92*z-80*z^2+15*z^3)))*FF[4])/(1728*Pi*(-4+z)*z)-((CA-2*CF)*CF*(16-11*z+4*z^2)*FF[5])/(192*Pi*Sqrt[(-4+z)*z])+(CF*(16*z+CA*(-6+7*z-4*z^2)+2*CF*(6-7*z+4*z^2))*FF[6])/(96*Pi*z)-(CF*(CA*(36-210*z+90*z^2-9*z^3)-2*(48-34*z+6*z^2+z^3)+6*CF*(-12+70*z-30*z^2+3*z^3))*FF[7])/(288*Pi*z*Sqrt[(-4+z)*z])-(CF*(16*z+CA*(-6+31*z-10*z^2)+2*CF*(6-31*z+10*z^2))*FF[8])/(96*Pi*z)-(CF*(16*z-CA*(-6+12*z-7*z^2+z^3)+2*CF*(-6+12*z-7*z^2+z^3))*FF[9])/(48*Pi*z*Sqrt[(-4+z)*z])-(CF*(4-CA*(10-6*z+z^2)+2*CF*(10-6*z+z^2))*FF[10])/(24*Pi*Sqrt[(-4+z)*z])-((CA-2*CF)*CF*(-2+z)^2*FF[12])/(24*Pi*z)))/(caxi^2*(-4+z)+(2+z)*cvecu^2)+(cvecu^2*(-1/13824*(CF*(-512-28*z+213*z^2-18*CA*(-64+67*z+36*z^2)+36*CF*(-64+67*z+36*z^2))*FF[1])/(Pi*Sqrt[(-4+z)*z])+(CF*(-73600-8880*z+3888*z^2+661*z^3-54*CA*(1056-1420*z+161*z^2+32*z^3)+108*CF*(1056-1420*z+161*z^2+32*z^3))*FF[2])/(20736*Pi*(-4+z)^(3/2)*Sqrt[z])-(CF*(-12336-4472*z+1829*z^2-162*CA*(-4-59*z+15*z^2)+324*CF*(-4-59*z+15*z^2))*FF[3])/(5184*Pi*Sqrt[(-4+z)*z])-(CF*(-2496+2480*z-828*z^2+94*z^3-27*CA*(32-22*z^2+5*z^3)+54*CF*(32-22*z^2+5*z^3))*FF[4])/(1728*Pi*(-4+z)^2)-((CA-2*CF)*CF*(-1+z)*(2+z)*FF[5])/(48*Pi*Sqrt[(-4+z)*z])-((CA-2*CF)*CF*(-18+2*z+z^2)*FF[6])/(24*Pi*(-4+z))-(CF*(20-2*z^2-9*CA*(-10-4*z+z^2)+18*CF*(-10-4*z+z^2))*FF[7])/(288*Pi*Sqrt[(-4+z)*z])+((CA-2*CF)*CF*(-60-2*z+5*z^2)*FF[8])/(48*Pi*(-4+z))+((CA-2*CF)*CF*(4+z+z^2)*FF[9])/(48*Pi*Sqrt[(-4+z)*z])+((CA-2*CF)*CF*(-2+z^2)*FF[10])/(24*Pi*Sqrt[(-4+z)*z])-((CA-2*CF)*CF*(-2+z)^2*(2+z)*FF[12])/(24*Pi*(-4+z)*z)))/(caxi^2*(-4+z)+(2+z)*cvecu^2);


==> Auxiliary_File/ZZR1.m <==
(* ::Package:: *)

(cvecu^2*((-1 + w)^2*(-3 + 8*(3 - I*Pi)*w - (28*I)*Pi*w^2 + 
      (-24 + (88*I)*Pi)*w^3 + 3*(1 - (8*I)*Pi)*w^4) + 
    4*(-1 + w)^2*w*(2 + 7*w - 22*w^2 + 6*w^3)*G[0, w] + 
    8*(-1 + w)^2*(1 - 4*w + w^2)*(1 + I*Pi - w^2 + I*Pi*w^2)*
     (2*G[-1, w] + G[1, w]) + 8*(-1 + w)^2*(1 + w^2)*(1 - 4*w + w^2)*
     (-2*G[-1, 0, w] + 2*G[0, -1, w] + G[0, 1, w] - G[1, 0, w])))/
  (4*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*(-3 + (4*I)*(6*I + 7*Pi)*w + 15*(3 - (4*I)*Pi)*w^2 + (40*I)*Pi*w^3 + 
    (-45 + (12*I)*Pi)*w^4 + 4*(6 + (7*I)*Pi)*w^5 + 3*(1 - (8*I)*Pi)*w^6 + 
    4*w*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5)*G[0, w] + 
    8*(-1 + w)^2*(1 + w)^2*(1 + I*Pi - w^2 + I*Pi*w^2)*
     (2*G[-1, w] + G[1, w]) - 8*(-1 + w)^2*(1 + w)^2*(1 + w^2)*
     (2*G[-1, 0, w] - 2*G[0, -1, w] - G[0, 1, w]) + 
    8*(-1 + w^2 + w^4 - w^6)*G[1, 0, w]))/(4*(-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ZZRA2.m <==
(* ::Package:: *)

((cvecu^2*(-1 + w)^2*(8*Pi^2*(1 - w + w^2)^2*(13 + 15*w + 16*w^2 - 80*w^3 - 
        111*w^4 + 19*w^5) + (6*I)*Pi*(1 - w + w^2)^2*(51 - 53*w - 462*w^2 - 
        654*w^3 - 197*w^4 + 99*w^5) - 3*(1 + w)^2*(-17 + 71*w - 162*w^2 + 
        232*w^3 - 232*w^4 + 162*w^5 - 71*w^6 + 17*w^7)) + 
    caxi^2*(1 + w)^2*(2*Pi^2*(1 - w + w^2)^2*(52 + 215*w - 1227*w^2 + 
        1227*w^3 - 343*w^4 + 76*w^5) + (6*I)*Pi*(1 - w + w^2)^2*
       (51 - 57*w + 86*w^2 - 10*w^3 - 105*w^4 + 99*w^5) - 
      3*(-17 - 167*w + 991*w^2 - 2469*w^3 + 3734*w^4 - 3734*w^5 + 2469*w^6 - 
        991*w^7 + 167*w^8 + 17*w^9)))*G[-1, w])/
  (12*(-1 + w)^3*(1 + w^3)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*Pi^2*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x1, w])/
  (3*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*Pi^2*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x2, w])/
  (3*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*(-1 + w^2 - I*Pi*(1 + w^2))*G[-1, -1, w])/(-1 + w^2) + 
 ((cvecu^2*(-1 + w)^2*(-51 + 53*w + 462*w^2 + 654*w^3 + 197*w^4 - 99*w^5 + 
      (4*I)*Pi*(6 + 11*w + 9*w^2 - 41*w^3 - 59*w^4 + 10*w^5)) + 
    caxi^2*(1 + w)^2*(-51 + 57*w - 86*w^2 + 10*w^3 + 105*w^4 - 99*w^5 + 
      (2*I)*Pi*(12 + 57*w - 313*w^2 + 313*w^3 - 89*w^4 + 20*w^5)))*
   G[-1, 0, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (8*(-1 + w^2 + I*Pi*(1 + w^2))*G[-1, 1, w])/
  (-1 + w^2) - 
 ((cvecu^2*(-1 + w)*((12*I)*Pi*(1 - w + w^2)^3*(-2 - 11*w - 2*w^2 + 62*w^3 + 
        34*w^4 - 99*w^5 + 18*w^6) + 2*Pi^2*(1 - w + w^2)^3*
       (29 - 65*w - 105*w^2 - 256*w^3 + 297*w^4 - 191*w^5 + 35*w^6) + 
      3*(11 - 30*w - 56*w^2 + 487*w^3 - 1171*w^4 + 1559*w^5 - 1008*w^6 - 
        263*w^7 + 1315*w^8 - 1447*w^9 + 872*w^10 - 306*w^11 + 37*w^12)) + 
    caxi^2*(1 + w)*((12*I)*Pi*(1 - w + w^2)^3*(2 + 15*w - 32*w^2 - 24*w^3 + 
        44*w^4 - 23*w^5 + 18*w^6) + 2*Pi^2*(1 - w + w^2)^3*
       (-29 - 45*w + 325*w^2 - 564*w^3 + 389*w^4 - 45*w^5 + 35*w^6) + 
      3*(-11 - 76*w + 522*w^2 - 1553*w^3 + 2947*w^4 - 4081*w^5 + 4320*w^6 - 
        3649*w^7 + 2515*w^8 - 1457*w^9 + 666*w^10 - 220*w^11 + 37*w^12)))*
   G[0, -1, w])/(6*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)^3*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(-1 + w)*((-12*I)*Pi*(1 - w + w^2)^3*(-3 + 18*w + 8*w^2 - 
        31*w^3 + 7*w^4 + w^5) + 4*Pi^2*(1 - w + w^2)^3*
       (-1 + 8*w - 32*w^2 + 16*w^3 - 31*w^4 + 8*w^5) + 
      3*(-20 + 54*w + 964*w^2 - 3459*w^3 + 6295*w^4 - 6063*w^5 + 1556*w^6 + 
        3894*w^7 - 6320*w^8 + 4555*w^9 - 1923*w^10 + 275*w^11)) + 
    caxi^2*(1 + w)*((-6*I)*Pi*(1 - w + w^2)^3*(14 - 6*w + 15*w^2 - 36*w^3 + 
        23*w^4 + 2*w^5) + 4*Pi^2*(1 - w + w^2)^3*(-1 + 2*w - 24*w^2 + 
        10*w^3 - w^4 + 8*w^5) + 3*(14 + 26*w - 310*w^2 + 1267*w^3 - 
        3219*w^4 + 5791*w^5 - 7744*w^6 + 7896*w^7 - 6072*w^8 + 3427*w^9 - 
        1283*w^10 + 275*w^11)))*G[0, 0, w])/(12*(-1 + w)^3*(1 + w)^2*
   (1 - w + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((cvecu^2*(-1 + w)*(11 - 30*w - 56*w^2 + 487*w^3 - 1171*w^4 + 1559*w^5 - 
      1008*w^6 - 263*w^7 + 1315*w^8 - 1447*w^9 + 872*w^10 - 306*w^11 + 
      37*w^12 + 4*Pi^2*(1 - w + w^2)^3*(-1 + 15*w - 55*w^2 - 16*w^3 + 
        67*w^4 - 31*w^5 + 5*w^6) + (2*I)*Pi*(1 - w + w^2)^3*
       (-10 - 25*w + 188*w^3 + 92*w^4 - 307*w^5 + 62*w^6)) + 
    caxi^2*(1 + w)*(-11 - 76*w + 522*w^2 - 1553*w^3 + 2947*w^4 - 4081*w^5 + 
      4320*w^6 - 3649*w^7 + 2515*w^8 - 1457*w^9 + 666*w^10 - 220*w^11 + 
      37*w^12 + 4*Pi^2*(1 - w + w^2)^3*(1 - 5*w + 55*w^2 - 84*w^3 + 59*w^4 - 
        5*w^5 + 5*w^6) + (2*I)*Pi*(1 - w + w^2)^3*(10 + 43*w - 126*w^2 + 
        30*w^3 + 14*w^4 - 51*w^5 + 62*w^6)))*G[0, 1, w])/
  (4*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)^3*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (8*Pi^2*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*G[0, x1, w])/
  (3*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*Pi^2*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*G[0, x2, w])/
  (3*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((8*I)*(caxi^2*((-I)*(-1 + w)*(1 + w)^3 + Pi*(1 + 6*w^2 + w^4)) + 
    cvecu^2*(Pi*(1 - 6*w + 6*w^2 - 6*w^3 + w^4) - I*(-1 + 4*w - 4*w^3 + w^4)))*
   G[1, -1, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 ((cvecu^2*(-1 + w)*(40*Pi^2*(1 - w + w^2)^3*(1 - 3*w - 3*w^4 + w^5) - 
      (12*I)*Pi*(1 - w + w^2)^3*(-16 + 111*w + 35*w^2 - 87*w^3 - 79*w^4 + 
        12*w^5) + 3*(62 - 409*w + 1058*w^2 - 1993*w^3 + 2189*w^4 - 1479*w^5 - 
        471*w^6 + 1901*w^7 - 2425*w^8 + 1586*w^9 - 697*w^10 + 110*w^11)) + 
    caxi^2*(1 + w)*(40*Pi^2*(1 - w + w^2)^3*(-1 - w - 2*w^2 + 2*w^3 + w^4 + 
        w^5) - (6*I)*Pi*(1 - w + w^2)^3*(32 - 129*w + 287*w^2 + 57*w^3 - 
        7*w^4 + 24*w^5) + 3*(-62 + 229*w - 520*w^2 + 683*w^3 - 577*w^4 + 
        245*w^5 - 101*w^6 + 289*w^7 - 539*w^8 + 568*w^9 - 325*w^10 + 
        110*w^11)))*G[1, 0, w])/(12*(-1 + w^2)^2*(1 - w + w^2)^3*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (I*(4*cvecu^2*(I*(-1 + 4*w - 4*w^3 + w^4) + 
      Pi*(1 - 3*w + 2*w^2 - 3*w^3 + w^4)) + 
    caxi^2*((4*I)*(-1 + w)*(1 + w)^3 + Pi*(4 + 3*w + 2*w^2 + 3*w^3 + 4*w^4)))*
   G[1, 1, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (16*Pi^2*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*Pi^2*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*I)*Pi*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x1, 0, w])/
  ((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((I/2)*Pi*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x1, 1, w])/
  ((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*I)*Pi*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x2, 0, w])/
  ((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((I/2)*Pi*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*G[x2, 1, w])/
  ((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*(1 + w^2)*G[-1, -1, 0, w])/(-1 + w^2) + (16*(1 + w^2)*G[-1, 0, -1, w])/
  (-1 + w^2) - ((caxi^2*(1 + w)^2*(-12 - 69*w + 244*w^2 - 69*w^3 + 20*w^4) + 
    2*cvecu^2*(-6 - 5*w + 2*w^2 + 50*w^3 + 18*w^4 - 69*w^5 + 10*w^6))*
   G[-1, 0, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (8*(1 + w^2)*G[-1, 0, 1, w])/(-1 + w^2) - 
 (8*(1 + w^2)*G[-1, 1, 0, w])/(-1 + w^2) + 
 (16*(1 + I*w)*(I + w)*((2*I)*(-1 + w^2) + Pi*(1 + w^2))*G[0, -1, -1, w])/
  (-1 + w^2)^2 + 
 (2*(cvecu^2*(-1 + w)*(-2 - 11*w - 2*w^2 + 62*w^3 + 34*w^4 - 99*w^5 + 18*w^6 - 
      I*Pi*(7 - 15*w - 29*w^2 - 64*w^3 + 77*w^4 - 49*w^5 + 9*w^6)) + 
    caxi^2*(1 + w)*(2 + 15*w - 32*w^2 - 24*w^3 + 44*w^4 - 23*w^5 + 18*w^6 - 
      I*Pi*(-7 - 11*w + 81*w^2 - 140*w^3 + 97*w^4 - 11*w^5 + 9*w^6)))*
   G[0, -1, 0, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (8*(1 - I*w)*(-I + w)*(2*I + Pi - (2*I)*w^2 + Pi*w^2)*G[0, -1, 1, w])/
  (-1 + w^2)^2 + 
 ((cvecu^2*(-1 + w)*(-(w*(7 - 30*w + 8*w^2 + 14*w^3 - 15*w^4 + 16*w^5)) + 
      (4*I)*Pi*(4 - 13*w - 3*w^2 - 40*w^3 + 33*w^4 - 27*w^5 + 6*w^6)) + 
    caxi^2*(1 + w)*(-(w*(-49 + 80*w + 140*w^2 - 272*w^3 + 31*w^4 + 16*w^5)) + 
      (4*I)*Pi*(-4 - w + 9*w^2 - 20*w^3 + 19*w^4 - w^5 + 6*w^6)))*
   G[0, 0, -1, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(-1 + w)*(2*(-3 + 18*w + 8*w^2 - 31*w^3 + 7*w^4 + w^5) + 
      I*Pi*(-1 + 8*w - 24*w^2 + 10*w^3 - 23*w^4 + 6*w^5)) + 
    caxi^2*(1 + w)*(14 - 6*w + 15*w^2 - 36*w^3 + 23*w^4 + 2*w^5 + 
      I*Pi*(-1 + 2*w - 20*w^2 + 8*w^3 - w^4 + 6*w^5)))*G[0, 0, 0, w])/
  (2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((cvecu^2*(-1 + w)*(-(w*(7 - 30*w + 8*w^2 + 14*w^3 - 15*w^4 + 16*w^5)) + 
      (2*I)*Pi*(14 - 48*w + 3*w^2 - 144*w^3 + 105*w^4 - 96*w^5 + 22*w^6)) + 
    caxi^2*(1 + w)*(-(w*(-49 + 80*w + 140*w^2 - 272*w^3 + 31*w^4 + 16*w^5)) + 
      (2*I)*Pi*(-14 - 4*w + 29*w^2 - 72*w^3 + 65*w^4 - 4*w^5 + 22*w^6)))*
   G[0, 0, 1, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (8*(1 - I*w)*(-I + w)*(2*I + Pi - (2*I)*w^2 + Pi*w^2)*G[0, 1, -1, w])/
  (-1 + w^2)^2 + 
 ((cvecu^2*(-1 + w)*(-10 - 25*w + 188*w^3 + 92*w^4 - 307*w^5 + 62*w^6 - 
      (2*I)*Pi*(-1 + 20*w - 77*w^2 - 24*w^3 + 95*w^4 - 44*w^5 + 7*w^6)) + 
    caxi^2*(1 + w)*(10 + 43*w - 126*w^2 + 30*w^3 + 14*w^4 - 51*w^5 + 62*w^6 - 
      (2*I)*Pi*(1 - 8*w + 83*w^2 - 128*w^3 + 89*w^4 - 8*w^5 + 7*w^6)))*
   G[0, 1, 0, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (2*(1 + w^2)*(4 - 4*w^2 + I*Pi*(1 + w^2))*
   G[0, 1, 1, w])/(-1 + w^2)^2 - 
 ((4*I)*Pi*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (I*Pi*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 ((4*I)*Pi*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (I*Pi*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (8*(caxi^2*(1 + 6*w^2 + w^4) + cvecu^2*(1 - 6*w + 6*w^2 - 6*w^3 + w^4))*
   G[1, -1, 0, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (4*w*(-8*cvecu^2*w + caxi^2*(9 - 2*w + 9*w^2))*
   G[1, 0, -1, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((2*cvecu^2*(-1 + w)*(16 - 111*w - 35*w^2 + 87*w^3 + 79*w^4 - 12*w^5 - 
      (4*I)*Pi*(1 - 3*w - 3*w^4 + w^5)) + caxi^2*(1 + w)*
     (-32 + 129*w - 287*w^2 - 57*w^3 + 7*w^4 - 24*w^5 - 
      (8*I)*Pi*(-1 - w - 2*w^2 + 2*w^3 + w^4 + w^5)))*G[1, 0, 0, w])/
  (2*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((2*I)*(cvecu^2*((-8*I)*w^2 + Pi*(1 - 5*w + 5*w^2 - 5*w^3 + w^4)) + 
    caxi^2*(I*w*(9 - 2*w + 9*w^2) + Pi*(1 - w + 17*w^2 - w^3 + w^4)))*
   G[1, 0, 1, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((4*cvecu^2*(1 - 3*w + 2*w^2 - 3*w^3 + w^4) + 
    caxi^2*(4 + 3*w + 2*w^2 + 3*w^3 + 4*w^4))*G[1, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((8*I)*Pi*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*I)*Pi*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((8*I)*Pi*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*I)*Pi*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (3*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x1, 0, -1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (2*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x1, 0, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (3*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x1, 0, 1, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((-(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4)) + 
    caxi^2*(-8 + 9*w + 24*w^2 - 32*w^3 + 24*w^4 + 9*w^5 - 8*w^6))*
   G[x1, 1, 0, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (3*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x2, 0, -1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (2*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x2, 0, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (3*(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4) + 
    caxi^2*(8 - 9*w - 24*w^2 + 32*w^3 - 24*w^4 - 9*w^5 + 8*w^6))*
   G[x2, 0, 1, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((-(cvecu^2*(-1 + w)^2*(8 - 25*w + 26*w^2 - 25*w^3 + 8*w^4)) + 
    caxi^2*(-8 + 9*w + 24*w^2 - 32*w^3 + 24*w^4 + 9*w^5 - 8*w^6))*
   G[x2, 1, 0, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - (16*(1 + w^2)^2*G[0, -1, -1, 0, w])/
  (-1 + w^2)^2 - (16*(1 + w^2)^2*G[0, -1, 0, -1, w])/(-1 + w^2)^2 + 
 (2*(cvecu^2*(-7 + 22*w + 14*w^2 + 35*w^3 - 141*w^4 + 126*w^5 - 58*w^6 + 
      9*w^7) + caxi^2*(-7 - 18*w + 70*w^2 - 59*w^3 - 43*w^4 + 86*w^5 - 2*w^6 + 
      9*w^7))*G[0, -1, 0, 0, w])/((-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*(1 + w^2)^2*G[0, -1, 0, 1, w])/(-1 + w^2)^2 + 
 (8*(1 + w^2)^2*G[0, -1, 1, 0, w])/(-1 + w^2)^2 + 
 (32*(1 + w^2)^2*G[0, 0, -1, -1, w])/(-1 + w^2)^2 - 
 (4*(cvecu^2*(-4 + 17*w - 10*w^2 + 37*w^3 - 73*w^4 + 60*w^5 - 33*w^6 + 
      6*w^7) + caxi^2*(-4 - 5*w + 8*w^2 - 11*w^3 - w^4 + 18*w^5 + 5*w^6 + 
      6*w^7))*G[0, 0, -1, 0, w])/((-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*(1 + w^2)^2*G[0, 0, -1, 1, w])/(-1 + w^2)^2 + 
 (2*w*(cvecu^2*(5 - 30*w + 49*w^2 - 17*w^3 + 12*w^4 - 25*w^5 + 6*w^6) + 
    caxi^2*(-1 - 4*w - 15*w^2 - 9*w^3 + 2*w^4 + 5*w^5 + 6*w^6))*
   G[0, 0, 0, -1, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (w*(cvecu^2*(1 - 9*w + 32*w^2 - 34*w^3 + 33*w^4 - 29*w^5 + 6*w^6) + 
    caxi^2*(-1 + w - 18*w^2 - 12*w^3 + 7*w^4 + 5*w^5 + 6*w^6))*
   G[0, 0, 0, 0, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(5 - 30*w + 49*w^2 - 17*w^3 + 12*w^4 - 25*w^5 + 6*w^6) + 
    caxi^2*(-1 - 4*w - 15*w^2 - 9*w^3 + 2*w^4 + 5*w^5 + 6*w^6))*
   G[0, 0, 0, 1, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (16*(1 + w^2)^2*G[0, 0, 1, -1, w])/
  (-1 + w^2)^2 + 
 ((caxi^2*(14 + 18*w - 25*w^2 + 43*w^3 + 7*w^4 - 61*w^5 - 18*w^6 - 22*w^7) + 
    cvecu^2*(14 - 62*w + 51*w^2 - 147*w^3 + 249*w^4 - 201*w^5 + 118*w^6 - 
      22*w^7))*G[0, 0, 1, 0, w])/((-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*(1 + w^2)^2*G[0, 0, 1, 1, w])/(-1 + w^2)^2 + 
 (8*(1 + w^2)^2*G[0, 1, -1, 0, w])/(-1 + w^2)^2 - 
 (8*(1 + w^2)^2*G[0, 1, 0, -1, w])/(-1 + w^2)^2 + 
 ((cvecu^2*(1 - 21*w + 97*w^2 - 53*w^3 - 119*w^4 + 139*w^5 - 51*w^6 + 7*w^7) + 
    caxi^2*(1 - 7*w + 75*w^2 - 45*w^3 - 39*w^4 + 81*w^5 - w^6 + 7*w^7))*
   G[0, 1, 0, 0, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - (4*(1 + w^2)^2*G[0, 1, 0, 1, w])/
  (-1 + w^2)^2 - (2*(1 + w^2)^2*G[0, 1, 1, 0, w])/(-1 + w^2)^2 - 
 (6*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 0, -1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (4*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 0, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 0, 1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x1, 1, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (6*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 0, -1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (4*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 0, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 0, 1, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((cvecu^2*(2 - 7*w + 5*w^2 - 24*w^3 + 13*w^4 - 17*w^5 + 4*w^6) + 
    caxi^2*(2 + 7*w - 7*w^2 + 12*w^3 + 25*w^4 + 5*w^5 + 4*w^6))*
   G[0, x2, 1, 0, w])/((-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (12*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, 0, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*(cvecu^2*(1 - 4*w + 4*w^2 - 4*w^3 + w^4) + 
    caxi^2*(1 + 2*w + 4*w^2 + 2*w^3 + w^4))*G[1, 0, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, 0, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, 0, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (12*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (6*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x1, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (12*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (6*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*(cvecu^2*(1 - 5*w + 5*w^2 - 5*w^3 + w^4) + 
    caxi^2*(1 - w + 17*w^2 - w^3 + w^4))*G[1, x2, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, w]*(caxi^2*(1 + w)*((-4*I)*Pi^3*w*(1 - w + w^2)^3*
       (-1 + 2*w - 28*w^2 + 12*w^3 - w^4 + 10*w^5) - 
      2*Pi^2*(1 - w + w^2)^3*(-3 + 68*w - 11*w^2 + 52*w^3 - 167*w^4 + 
        104*w^5 + 17*w^6) - (6*I)*Pi*w*(14 + 26*w - 310*w^2 + 1267*w^3 - 
        3219*w^4 + 5791*w^5 - 7744*w^6 + 7896*w^7 - 6072*w^8 + 3427*w^9 - 
        1283*w^10 + 275*w^11) + 3*(1 - w + w^2)*
       (-13 + w^5*(8378 - 624*Zeta[3]) + w^7*(6371 - 584*Zeta[3]) + 
        w^9*(559 - 232*Zeta[3]) + w^3*(1937 - 72*Zeta[3]) - 8*Zeta[3] - 
        32*w^2*(11 + 2*Zeta[3]) + w*(7 + 24*Zeta[3]) + 
        8*w^8*(-353 + 56*Zeta[3]) + 2*w^10*(19 + 60*Zeta[3]) + 
        w^4*(-5226 + 328*Zeta[3]) + w^6*(-9021 + 712*Zeta[3]))) + 
    cvecu^2*(-1 + w)*((-4*I)*Pi^3*w*(1 - w + w^2)^3*(-1 + 8*w - 40*w^2 + 
        22*w^3 - 39*w^4 + 10*w^5) - 2*Pi^2*(1 - w + w^2)^3*
       (3 - 48*w + 177*w^2 + 112*w^3 - 293*w^4 + 32*w^5 + 17*w^6) - 
      (6*I)*Pi*w*(-20 + 54*w + 964*w^2 - 3459*w^3 + 6295*w^4 - 6063*w^5 + 
        1556*w^6 + 3894*w^7 - 6320*w^8 + 4555*w^9 - 1923*w^10 + 275*w^11) + 
      3*(1 - w + w^2)*(13 + w^7*(134 - 3064*Zeta[3]) + 
        w^5*(210 - 2816*Zeta[3]) + 8*Zeta[3] + 16*w^2*(9 + 2*Zeta[3]) - 
        2*w*(7 + 20*Zeta[3]) - 26*w^3*(7 + 20*Zeta[3]) + 
        2*w^10*(19 + 60*Zeta[3]) - 4*w^9*(37 + 182*Zeta[3]) + 
        2*w^4*(37 + 692*Zeta[3]) + 2*w^8*(39 + 880*Zeta[3]) + 
        w^6*(-347 + 3352*Zeta[3])))))/(24*(-1 + w)^3*(1 + w)^2*
   (1 - w + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (caxi^2*(1 + w)*((-120*I)*Pi^3*(1 - w + w^2)^3*(-3 + 40*w + w^2 + 22*w^3 - 
       95*w^4 + 58*w^5 + 13*w^6) + 4*Pi^4*(1 - w + w^2)^3*
      (19 - 51*w + 121*w^2 - 908*w^3 + 333*w^4 - 51*w^5 + 231*w^6) + 
     60*Pi^2*(23164*w^6 + w^4*(5993 - 2232*Log[2]) + 
       w^12*(1115 + 24*Log[2]) + 3*w*(17 + 72*Log[2]) + 
       31*w^8*(989 + 72*Log[2]) - 3*w^11*(1709 + 72*Log[2]) + 
       14*w^3*(-131 + 120*Log[2]) + 3*w^10*(4505 + 264*Log[2]) - 
       6*w^9*(3949 + 280*Log[2]) + w^5*(-13613 + 1656*Log[2]) - 
       w^7*(30239 + 1656*Log[2]) - 99*w^2*(-3 + Log[256]) - 
       3*(5 + Log[256])) + (180*I)*Pi*(1 - w + w^2)*
      (-13 + w^5*(8378 - 624*Zeta[3]) + w^7*(6371 - 584*Zeta[3]) + 
       w^9*(559 - 232*Zeta[3]) + w^3*(1937 - 72*Zeta[3]) - 8*Zeta[3] - 
       32*w^2*(11 + 2*Zeta[3]) + w*(7 + 24*Zeta[3]) + 
       8*w^8*(-353 + 56*Zeta[3]) + 2*w^10*(19 + 60*Zeta[3]) + 
       w^4*(-5226 + 328*Zeta[3]) + w^6*(-9021 + 712*Zeta[3])) + 
     45*(1 - w + w^2)^3*(357 + w^4*(259 - 3008*Zeta[3]) - 32*Zeta[3] + 
       1120*w^3*Zeta[3] + 21*w^6*(-17 + 32*Zeta[3]) - 
       4*w^5*(-45 + 56*Zeta[3]) - 4*w*(45 + 152*Zeta[3]) + 
       w^2*(-259 + 1216*Zeta[3]))) + cvecu^2*(-1 + w)*
    ((-120*I)*Pi^3*(1 - w + w^2)^3*(3 - 36*w + 105*w^2 + 80*w^3 - 169*w^4 + 
       4*w^5 + 13*w^6) + 4*Pi^4*(1 - w + w^2)^3*(-19 + 25*w + 351*w^2 - 
       848*w^3 + 285*w^4 - 873*w^5 + 231*w^6) + 
     60*Pi^2*(w^7*(6485 - 5688*Log[2]) + w^5*(25441 - 5688*Log[2]) + 
       w^12*(1115 + 24*Log[2]) - 40*w^3*(-85 + 48*Log[2]) - 
       3*w^11*(2607 + 56*Log[2]) - w*(209 + 168*Log[2]) - 
       8*w^9*(3217 + 240*Log[2]) + w^2*(555 + 696*Log[2]) + 
       w^10*(18559 + 696*Log[2]) + 6*w^6*(-4127 + 1080*Log[2]) + 
       3*w^4*(-4537 + 1272*Log[2]) + 3*w^8*(5267 + 1272*Log[2]) + 
       3*(5 + Log[256])) + 45*(-1 + w)*(1 - w + w^2)^3*
      (357 + w^4*(767 - 2112*Zeta[3]) + w^3*(1124 - 576*Zeta[3]) - 
       32*Zeta[3] + 21*w^5*(-17 + 32*Zeta[3]) + 4*w^2*(-281 + 232*Zeta[3]) + 
       w*(-767 + 608*Zeta[3])) + (180*I)*Pi*(1 - w + w^2)*
      (13 + w^7*(134 - 3064*Zeta[3]) + w^5*(210 - 2816*Zeta[3]) + 8*Zeta[3] + 
       16*w^2*(9 + 2*Zeta[3]) - 2*w*(7 + 20*Zeta[3]) - 
       26*w^3*(7 + 20*Zeta[3]) + 2*w^10*(19 + 60*Zeta[3]) - 
       4*w^9*(37 + 182*Zeta[3]) + 2*w^4*(37 + 692*Zeta[3]) + 
       2*w^8*(39 + 880*Zeta[3]) + w^6*(-347 + 3352*Zeta[3]))))/
  (1440*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)^3*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (G[1, w]*(cvecu^2*(-1 + w)*((48*I)*Pi^3*(1 - w + w^2)^3*
       (1 - 3*w - 3*w^4 + w^5) + 8*Pi^2*(1 - w + w^2)^3*
       (-37 + 245*w + 86*w^2 - 190*w^3 - 181*w^4 + 29*w^5) + 
      (6*I)*Pi*(62 - 409*w + 1058*w^2 - 1993*w^3 + 2189*w^4 - 1479*w^5 - 
        471*w^6 + 1901*w^7 - 2425*w^8 + 1586*w^9 - 697*w^10 + 110*w^11) - 
      3*(1 + w^3)*(-17 + w^3*(70 - 1536*Zeta[3]) + 48*Zeta[3] + 
        1776*w^4*Zeta[3] + w^8*(17 + 48*Zeta[3]) - 6*w*(-9 + 56*Zeta[3]) - 
        6*w^7*(9 + 56*Zeta[3]) - 2*w^5*(35 + 768*Zeta[3]) + 
        w^2*(-91 + 864*Zeta[3]) + w^6*(91 + 864*Zeta[3]))) + 
    caxi^2*(1 + w)*((48*I)*Pi^3*(1 - w + w^2)^3*(-1 - w - 2*w^2 + 2*w^3 + 
        w^4 + w^5) + 4*Pi^2*(1 - w + w^2)^3*(74 - 257*w + 569*w^2 + 109*w^3 - 
        13*w^4 + 58*w^5) + (6*I)*Pi*(-62 + 229*w - 520*w^2 + 683*w^3 - 
        577*w^4 + 245*w^5 - 101*w^6 + 289*w^7 - 539*w^8 + 568*w^9 - 
        325*w^10 + 110*w^11) - 3*(1 - w + w^2)*
       (17 + w^6*(855 - 2976*Zeta[3]) - 48*Zeta[3] + w^9*(17 + 48*Zeta[3]) - 
        3*w^8*(-67 + 64*Zeta[3]) + 3*w*(67 + 64*Zeta[3]) + 
        3*w^3*(285 + 992*Zeta[3]) + w^7*(-623 + 1200*Zeta[3]) - 
        w^2*(623 + 1200*Zeta[3]) - 2*w^4*(205 + 2328*Zeta[3]) + 
        w^5*(-410 + 4656*Zeta[3])))))/(24*(-1 + w^2)^2*(1 - w + w^2)^3*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ZZRNA2.m <==
(* ::Package:: *)

(-4*Pi^2*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*G[x1, w])/
  (3*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (4*Pi^2*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*G[x2, w])/
  (3*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (44/3 - (((34*I)/3)*Pi*(1 + w^2))/(-1 + w^2))*G[-1, -1, w] + 
 (22/3 - ((12*I)*Pi*(1 + w^2))/(-1 + w^2))*G[-1, 1, w] - 
 (w*(cvecu^2*(-1 + w)*(38 + 52*w + 684*w^2 - 1097*w^3 + 701*w^4 + 84*w^5 - 
      559*w^6 + 97*w^7 - (6*I)*Pi*(-3 + 21*w - 13*w^2 - 21*w^3 + 46*w^4 - 
        37*w^5 + 6*w^6 + w^7) + 2*Pi^2*(-1 + 9*w - 41*w^2 + 56*w^3 - 79*w^4 + 
        55*w^5 - 39*w^6 + 8*w^7)) + caxi^2*(1 + w)*(133 - 390*w + 1768*w^2 - 
      3635*w^3 + 4471*w^4 - 2996*w^5 + 1068*w^6 + 97*w^7 - 
      (3*I)*Pi*(14 - 20*w + 35*w^2 - 57*w^3 + 74*w^4 - 57*w^5 + 21*w^6 + 
        2*w^7) + 2*Pi^2*(-1 + 3*w - 27*w^2 + 36*w^3 - 35*w^4 + 19*w^5 - 
        9*w^6 + 8*w^7)))*G[0, 0, w])/(12*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*Pi^2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*Pi^2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (((2*I)/3)*(cvecu^2*((11*I)*(-1 + 4*w - 4*w^3 + w^4) + 
      6*Pi*(3 - 14*w + 10*w^2 - 14*w^3 + 3*w^4)) + 
    caxi^2*((11*I)*(-1 + w)*(1 + w)^3 + 6*Pi*(3 + 4*w + 10*w^2 + 4*w^3 + 
        3*w^4)))*G[1, -1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((I/6)*(2*cvecu^2*(6*Pi*(1 - 5*w + 2*w^2 - 5*w^3 + w^4) + 
      (11*I)*(-1 + 4*w - 4*w^3 + w^4)) + 
    caxi^2*((22*I)*(-1 + w)*(1 + w)^3 + 3*Pi*(4 + 13*w + 14*w^2 + 13*w^3 + 
        4*w^4)))*G[1, 1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*Pi^2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (8*Pi^2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((2*I)*Pi*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x1, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 ((I/2)*Pi*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x1, 1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 ((2*I)*Pi*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x2, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 ((I/2)*Pi*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x2, 1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (34*(1 + w^2)*G[-1, -1, 0, w])/
  (3*(-1 + w^2)) + (10*(1 + w^2)*G[-1, 0, -1, w])/(3*(-1 + w^2)) + 
 ((-(caxi^2*(1 + w)^2*(-109 - 315*w + 624*w^2 - 315*w^3 + 61*w^4)) + 
    cvecu^2*(109 - 376*w + 133*w^2 - 72*w^3 - 37*w^4 + 304*w^5 - 61*w^6))*
   G[-1, 0, 0, w])/(6*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (5*(1 + w^2)*G[-1, 0, 1, w])/(3*(-1 + w^2)) + 
 (12*(1 + w^2)*G[-1, 1, 0, w])/(-1 + w^2) + 
 (4*(1 + w^2)*(-11*(-1 + w^2) + (3*I)*Pi*(1 + w^2))*G[0, -1, -1, w])/
  (3*(-1 + w^2)^2) + 
 ((caxi^2*(1 + w)*(40 + 42*w - 208*w^2 + 72*w^3 + 116*w^4 - 18*w^5 - 44*w^6 - 
      (3*I)*Pi*(-8 - 25*w + 106*w^2 - 184*w^3 + 116*w^4 - 25*w^5 + 2*w^6)) + 
    cvecu^2*(-1 + w)*((-3*I)*Pi*(8 - 9*w - 32*w^2 - 40*w^3 + 62*w^4 - 31*w^5 + 
        2*w^6) - 2*(20 - 89*w + 2*w^2 + 126*w^3 + 28*w^4 - 109*w^5 + 
        22*w^6)))*G[0, -1, 0, w])/(3*(-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*(1 + w^2)*(-11*(-1 + w^2) + (18*I)*Pi*(1 + w^2))*G[0, -1, 1, w])/
  (3*(-1 + w^2)^2) + 
 ((caxi^2*(1 + w)*(11 + (33 - (30*I)*Pi)*w + (-5 + (156*I)*Pi)*w^2 + 
      (-213 - (204*I)*Pi)*w^3 + (283 + (108*I)*Pi)*w^4 + 
      (-195 - (30*I)*Pi)*w^5 + (59 - (48*I)*Pi)*w^6) + 
    cvecu^2*(-1 + w)*(-11 + (53 + (18*I)*Pi)*w + (-125 - (48*I)*Pi)*w^2 + 
      24*(11 + (8*I)*Pi)*w^3 + (77 - (96*I)*Pi)*w^4 + 
      (-317 + (174*I)*Pi)*w^5 + (59 - (48*I)*Pi)*w^6))*G[0, 0, -1, w])/
  (3*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(-1 + w)*(-2*(-3 + 18*w + 8*w^2 - 31*w^3 + 7*w^4 + w^5) - 
      I*Pi*(-1 + 8*w - 24*w^2 + 10*w^3 - 23*w^4 + 6*w^5)) + 
    caxi^2*(1 + w)*(-14 + 6*w - 15*w^2 + 36*w^3 - 23*w^4 - 2*w^5 - 
      I*Pi*(-1 + 2*w - 20*w^2 + 8*w^3 - w^4 + 6*w^5)))*G[0, 0, 0, w])/
  (4*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((caxi^2*(1 + w)*(11 + (33 - (42*I)*Pi)*w + (-5 + (234*I)*Pi)*w^2 + 
      (-213 - (270*I)*Pi)*w^3 + (283 + (144*I)*Pi)*w^4 + 
      (-195 - (42*I)*Pi)*w^5 + (59 - (90*I)*Pi)*w^6) + 
    cvecu^2*(-1 + w)*(-11 + (53 + (30*I)*Pi)*w + (-125 - (102*I)*Pi)*w^2 + 
      24*(11 + (15*I)*Pi)*w^3 + 7*(11 - (24*I)*Pi)*w^4 + 
      (-317 + (330*I)*Pi)*w^5 + (59 - (90*I)*Pi)*w^6))*G[0, 0, 1, w])/
  (6*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*(1 + w^2)*(-11*(-1 + w^2) + (18*I)*Pi*(1 + w^2))*G[0, 1, -1, w])/
  (3*(-1 + w^2)^2) + 
 ((cvecu^2*(-1 + w)*(-20 + 91*w + 4*w^2 - 164*w^3 - 26*w^4 + 145*w^5 - 
      30*w^6 + I*Pi*(-21 + 64*w - 19*w^2 + 72*w^3 - 35*w^4 + 8*w^5 + 
        3*w^6)) + caxi^2*(1 + w)*(20 + 15*w - 94*w^2 + 32*w^3 + 56*w^4 + 
      4*w^5 - 30*w^6 + I*Pi*(21 + 28*w - 111*w^2 + 196*w^3 - 129*w^4 + 
        28*w^5 + 3*w^6)))*G[0, 1, 0, w])/(2*(-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((1 + w^2)*(-11*(-1 + w^2) + (9*I)*Pi*(1 + w^2))*G[0, 1, 1, w])/
  (3*(-1 + w^2)^2) + 
 ((2*I)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((I/2)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*I)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((I/2)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*(cvecu^2*(3 - 14*w + 10*w^2 - 14*w^3 + 3*w^4) + 
    caxi^2*(3 + 4*w + 10*w^2 + 4*w^3 + 3*w^4))*G[1, -1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*(cvecu^2*(11 - 44*w + 46*w^2 - 44*w^3 + 11*w^4) + 
    caxi^2*(11 - 5*w + 28*w^2 - 5*w^3 + 11*w^4))*G[1, 0, -1, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((2*cvecu^2*(-1 + w)*(-47 + 165*w + 74*w^2 - 34*w^3 + 5*w^4 - 3*w^5 + 
      (4*I)*Pi*(1 - 3*w - 3*w^4 + w^5)) + caxi^2*(1 + w)*
     (94 + 107*w - 15*w^2 - 245*w^3 + 137*w^4 - 6*w^5 + 
      (8*I)*Pi*(-1 - w - 2*w^2 + 2*w^3 + w^4 + w^5)))*G[1, 0, 0, w])/
  (4*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((caxi^2*(11 + (-5 + (9*I)*Pi)*w + 2*(14 - (9*I)*Pi)*w^2 + 
      (-5 + (9*I)*Pi)*w^3 + 11*w^4) + cvecu^2*(11 + (-44 + (15*I)*Pi)*w + 
      (46 - (42*I)*Pi)*w^2 + (-44 + (15*I)*Pi)*w^3 + 11*w^4))*G[1, 0, 1, w])/
  (3*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((4*cvecu^2*(1 - 5*w + 2*w^2 - 5*w^3 + w^4) + 
    caxi^2*(4 + 13*w + 14*w^2 + 13*w^3 + 4*w^4))*G[1, 1, 0, w])/
  (2*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((4*I)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (I*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((4*I)*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (I*Pi*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x1, 0, -1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((2*cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(4 - 24*w + 48*w^2 - 62*w^3 + 48*w^4 - 24*w^5 + 4*w^6))*
   G[x1, 0, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x1, 0, 1, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x1, 1, 0, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x2, 0, -1, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((2*cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(4 - 24*w + 48*w^2 - 62*w^3 + 48*w^4 - 24*w^5 + 4*w^6))*
   G[x2, 0, 0, w])/((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (3*(cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x2, 0, 1, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 ((cvecu^2*(-1 + w)^2*(2 - 13*w + 14*w^2 - 13*w^3 + 2*w^4) + 
    caxi^2*(2 - 12*w + 24*w^2 - 31*w^3 + 24*w^4 - 12*w^5 + 2*w^6))*
   G[x2, 1, 0, w])/(2*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - (4*(1 + w^2)^2*G[0, -1, -1, 0, w])/
  (-1 + w^2)^2 + (4*(1 + w^2)^2*G[0, -1, 0, -1, w])/(-1 + w^2)^2 + 
 ((cvecu^2*(-8 + 17*w + 23*w^2 + 8*w^3 - 102*w^4 + 93*w^5 - 33*w^6 + 2*w^7) + 
    caxi^2*(-8 - 33*w + 81*w^2 - 78*w^3 - 68*w^4 + 91*w^5 - 23*w^6 + 2*w^7))*
   G[0, -1, 0, 0, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (2*(1 + w^2)^2*G[0, -1, 0, 1, w])/
  (-1 + w^2)^2 - (12*(1 + w^2)^2*G[0, -1, 1, 0, w])/(-1 + w^2)^2 + 
 (2*w*(cvecu^2*(3 - 11*w + 40*w^2 - 48*w^3 + 45*w^4 - 37*w^5 + 8*w^6) + 
    caxi^2*(5 - 21*w + 8*w^2 + 16*w^3 - 13*w^4 + 13*w^5 + 8*w^6))*
   G[0, 0, -1, 0, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (w*(cvecu^2*(-1 - 9*w + 42*w^2 - 46*w^3 + 47*w^4 - 41*w^5 + 8*w^6) + 
    caxi^2*(-7 + 21*w - 38*w^2 - 30*w^3 + 29*w^4 + w^5 + 8*w^6))*
   G[0, 0, 0, -1, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(1 - 9*w + 32*w^2 - 34*w^3 + 33*w^4 - 29*w^5 + 6*w^6) + 
    caxi^2*(-1 + w - 18*w^2 - 12*w^3 + 7*w^4 + 5*w^5 + 6*w^6))*
   G[0, 0, 0, 0, w])/(4*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (w*(cvecu^2*(-1 - 9*w + 42*w^2 - 46*w^3 + 47*w^4 - 41*w^5 + 8*w^6) + 
    caxi^2*(-7 + 21*w - 38*w^2 - 30*w^3 + 29*w^4 + w^5 + 8*w^6))*
   G[0, 0, 0, 1, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (w*(cvecu^2*(5 - 22*w + 77*w^2 - 88*w^3 + 83*w^4 - 70*w^5 + 15*w^6) + 
    caxi^2*(7 - 32*w + 6*w^2 + 21*w^3 - 17*w^4 + 22*w^5 + 15*w^6))*
   G[0, 0, 1, 0, w])/((-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - (12*(1 + w^2)^2*G[0, 1, -1, 0, w])/
  (-1 + w^2)^2 + (4*(1 + w^2)^2*G[0, 1, 0, -1, w])/(-1 + w^2)^2 - 
 ((cvecu^2*(21 - 85*w + 83*w^2 - 91*w^3 + 107*w^4 - 43*w^5 + 5*w^6 + 3*w^7) + 
    caxi^2*(21 + 49*w - 83*w^2 + 85*w^3 + 67*w^4 - 101*w^5 + 31*w^6 + 3*w^7))*
   G[0, 1, 0, 0, w])/(2*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (2*(1 + w^2)^2*G[0, 1, 0, 1, w])/
  (-1 + w^2)^2 - (3*(1 + w^2)^2*G[0, 1, 1, 0, w])/(-1 + w^2)^2 + 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 0, 1, w])/
  (2*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x1, 1, 0, w])/
  (2*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 0, 1, w])/
  (2*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[0, x2, 1, 0, w])/
  (2*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (6*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, 0, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*(cvecu^2*(1 - 4*w + 4*w^2 - 4*w^3 + w^4) + 
    caxi^2*(1 + 2*w + 4*w^2 + 2*w^3 + w^4))*G[1, 0, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, 0, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, 0, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x1, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (3*w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (w*(3*caxi^2*(-1 + w)^2 + cvecu^2*(5 - 14*w + 5*w^2))*G[1, x2, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[-1, 0, w]*(caxi^2*(1 + w)^2*(199 + 371*w - 822*w^2 - 30*w^3 + 767*w^4 - 
      197*w^5 + (3*I)*Pi*(109 + 206*w - 939*w^2 + 939*w^3 - 376*w^4 + 
        61*w^5)) + cvecu^2*(-1 + w)^2*(199 - 645*w - 1694*w^2 - 110*w^3 + 
      543*w^4 - 197*w^5 + (3*I)*Pi*(109 - 267*w - 134*w^2 - 206*w^3 - 
        243*w^4 + 61*w^5)) - 132*(-1 + w)^2*(1 + w + w^2 + w^3)*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (18*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (G[0, -1, w]*(cvecu^2*(-1 + w)*(233 - 1087*w + 252*w^2 + 1511*w^3 - 
      1980*w^4 + 469*w^5 + 1332*w^6 - 893*w^7 + 163*w^8 + 
      3*Pi^2*(31 - 62*w - 77*w^2 - 52*w^3 + 280*w^4 - 548*w^5 + 397*w^6 - 
        138*w^7 + 9*w^8) - (12*I)*Pi*(20 - 109*w + 111*w^2 + 35*w^3 - 
        96*w^4 - 11*w^5 + 159*w^6 - 131*w^7 + 22*w^8)) + 
    caxi^2*(1 + w)*(-233 - 505*w + 2376*w^2 - 4427*w^3 + 4534*w^4 - 3239*w^5 + 
      1584*w^6 - 901*w^7 + 163*w^8 + 3*Pi^2*(-31 - 68*w + 491*w^2 - 
        1254*w^3 + 1618*w^4 - 1294*w^5 + 571*w^6 - 108*w^7 + 9*w^8) - 
      (12*I)*Pi*(-20 - w + 105*w^2 - 161*w^3 + 82*w^4 + 31*w^5 - 45*w^6 - 
        13*w^7 + 22*w^8)) - 132*(-1 + w)^2*(1 + w^2 + w^3 + w^5)*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (18*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, 1, w]*(cvecu^2*(-1 + w)*(-233 + 1087*w - 252*w^2 - 1511*w^3 + 
      1980*w^4 - 469*w^5 - 1332*w^6 + 893*w^7 - 163*w^8 + 
      6*Pi^2*(-43 + 176*w - 225*w^2 + 326*w^3 - 252*w^4 + 214*w^5 - 63*w^6 + 
        4*w^7 + 7*w^8) + (18*I)*Pi*(20 - 111*w + 107*w^2 + 77*w^3 - 142*w^4 - 
        7*w^5 + 201*w^6 - 175*w^7 + 30*w^8)) + 
    caxi^2*(1 + w)*(233 + 505*w - 2376*w^2 + 4427*w^3 - 4534*w^4 + 3239*w^5 - 
      1584*w^6 + 901*w^7 - 163*w^8 + 6*Pi^2*(43 + 14*w - 237*w^2 + 676*w^3 - 
        878*w^4 + 712*w^5 - 309*w^6 + 50*w^7 + 7*w^8) + 
      (18*I)*Pi*(-20 + 5*w + 89*w^2 - 141*w^3 + 70*w^4 + 20*w^5 - 22*w^6 - 
        34*w^7 + 30*w^8)) + 132*(-1 + w)^2*(1 + w^2 + w^3 + w^5)*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (36*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (G[1, 0, w]*(2*cvecu^2*(-1 + w)*(191 - 1001*w + 1051*w^2 - 9*w^3 - 999*w^4 + 
      1051*w^5 - 209*w^6 - 7*w^7 + 30*Pi^2*(1 - 4*w + 4*w^2 - 3*w^3 - 3*w^4 + 
        4*w^5 - 4*w^6 + w^7) + (9*I)*Pi*(47 - 212*w + 138*w^2 - 57*w^3 - 
        113*w^4 + 42*w^5 - 8*w^6 + 3*w^7)) + 
    caxi^2*(1 + w)*(60*Pi^2*(-1 - 2*w^2 + 3*w^3 - 3*w^4 + 2*w^5 + w^7) + 
      (9*I)*Pi*(-94 - 13*w + 28*w^2 + 123*w^3 - 367*w^4 + 388*w^5 - 143*w^6 + 
        6*w^7) - 2*(191 + 270*w - 1611*w^2 + 2720*w^3 - 2522*w^4 + 1215*w^5 - 
        270*w^6 + 7*w^7)) - 132*(-1 + w - w^2 + w^4 - w^5 + w^6)*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (36*(-1 + w^2)^2*(1 - w + w^2)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (G[-1, w]*(cvecu^2*(-1 + w)^2*
     (-((1 + w)^2*(-577 + 3353*w - 3353*w^2 + 577*w^3)) + 
      8*Pi^2*(53 - 123*w - 64*w^2 - 106*w^3 - 132*w^4 + 32*w^5) + 
      (2*I)*Pi*(-199 + 645*w + 1694*w^2 + 110*w^3 - 543*w^4 + 197*w^5)) + 
    caxi^2*(1 + w)^2*(577 + 1043*w - 5366*w^2 + 5366*w^3 - 1043*w^4 - 
      577*w^5 + (2*I)*Pi*(-199 - 371*w + 822*w^2 + 30*w^3 - 767*w^4 + 
        197*w^5) + Pi^2*(424 + 863*w - 3831*w^2 + 3831*w^3 - 1543*w^4 + 
        256*w^5)) + 264*(-1 + w)^2*(1 + w)*(1 - w^2 + I*Pi*(1 + w^2))*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (36*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, w]*(132*w*(1 + w^3)*(cvecu^2*(-1 + w)^2*(2 + 7*w - 22*w^2 + 6*w^3) + 
      caxi^2*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5))*
     Log[Subscript[\[Mu], mt]] + caxi^2*(1 + w)*
     ((6*I)*Pi^3*w*(-1 + 3*w - 31*w^2 + 42*w^3 - 41*w^4 + 23*w^5 - 11*w^6 + 
        10*w^7) + (6*I)*Pi*w*(133 - 390*w + 1768*w^2 - 3635*w^3 + 4471*w^4 - 
        2996*w^5 + 1068*w^6 + 97*w^7) + 3*Pi^2*(-3 + 71*w - 82*w^2 + 
        131*w^3 - 230*w^4 + 323*w^5 - 254*w^6 + 87*w^7 + 17*w^8) - 
      (1 - w + w^2)*(-9*(1 + 4*Zeta[3]) + 60*w^6*(-29 + 9*Zeta[3]) - 
        9*w^2*(377 + 12*Zeta[3]) + 36*w^4*(266 + 13*Zeta[3]) + 
        w^5*(-2569 + 36*Zeta[3]) + w*(2291 + 36*Zeta[3]) - 
        2*w^3*(1853 + 360*Zeta[3]))) + cvecu^2*(-1 + w)*
     ((6*I)*Pi^3*w*(-1 + 9*w - 49*w^2 + 70*w^3 - 101*w^4 + 71*w^5 - 49*w^6 + 
        10*w^7) + (6*I)*Pi*w*(38 + 52*w + 684*w^2 - 1097*w^3 + 701*w^4 + 
        84*w^5 - 559*w^6 + 97*w^7) + 3*Pi^2*(3 - 51*w + 228*w^2 - 113*w^3 - 
        228*w^4 + 437*w^5 - 308*w^6 + 15*w^7 + 17*w^8) - 
      (1 - w + w^2)*(9 + w^5*(7424 - 2196*Zeta[3]) + 
        w^2*(3281 - 180*Zeta[3]) + w*(904 - 108*Zeta[3]) + 36*Zeta[3] + 
        60*w^6*(-29 + 9*Zeta[3]) - 24*w^3*(347 + 96*Zeta[3]) + 
        2*w^4*(-775 + 954*Zeta[3])))))/(72*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[1, w]*(264*(-1 + w - w^3 + w^4)*(1 - w^2 + I*Pi*(1 + w^2))*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]] + 
    cvecu^2*(-1 + w)*((-72*I)*Pi^3*(1 - 4*w + 4*w^2 - 3*w^3 - 3*w^4 + 4*w^5 - 
        4*w^6 + w^7) + 12*Pi^2*(99 - 452*w + 288*w^2 - 105*w^3 - 235*w^4 + 
        72*w^5 + 12*w^6 + w^7) + (4*I)*Pi*(-191 + 1001*w - 1051*w^2 + 9*w^3 + 
        999*w^4 - 1051*w^5 + 209*w^6 + 7*w^7) - 
      (1 + w^3)*(-577 + 577*w^4 + 3024*w^2*Zeta[3] - 
        8*w*(-347 + 135*Zeta[3]) - 8*w^3*(347 + 135*Zeta[3]))) + 
    caxi^2*(1 + w)*((-72*I)*Pi^3*(-1 - 2*w^2 + 3*w^3 - 3*w^4 + 2*w^5 + w^7) + 
      6*Pi^2*(-198 - 17*w + 52*w^2 + 245*w^3 - 735*w^4 + 772*w^5 - 277*w^6 + 
        2*w^7) + (4*I)*Pi*(191 + 270*w - 1611*w^2 + 2720*w^3 - 2522*w^4 + 
        1215*w^5 - 270*w^6 + 7*w^7) - (1 - w + w^2)*(577 + 577*w^5 + 
        w^4*(2197 - 648*Zeta[3]) + w*(2197 + 648*Zeta[3]) + 
        2*w^3*(-1063 + 972*Zeta[3]) - 2*w^2*(1063 + 972*Zeta[3])))))/
  (72*(-1 + w^2)^2*(1 - w + w^2)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (660*(1 + w^3)*(cvecu^2*(-1 + w)^2*(-3 + 8*(3 - I*Pi)*w - (28*I)*Pi*w^2 + 
       (-24 + (88*I)*Pi)*w^3 + 3*(1 - (8*I)*Pi)*w^4) + 
     caxi^2*(-3 + (4*I)*(6*I + 7*Pi)*w + 15*(3 - (4*I)*Pi)*w^2 + 
       (40*I)*Pi*w^3 + (-45 + (12*I)*Pi)*w^4 + 4*(6 + (7*I)*Pi)*w^5 + 
       3*(1 - (8*I)*Pi)*w^6))*Log[Subscript[\[Mu], mt]] + 
   caxi^2*(1 + w)*((-60*I)*Pi^3*(-3 + 43*w - 42*w^2 + 61*w^3 - 116*w^4 + 
       175*w^5 - 140*w^6 + 45*w^7 + 13*w^8) + 
     2*Pi^4*(19 - 70*w + 191*w^2 - 1080*w^3 + 1362*w^4 - 1292*w^5 + 615*w^6 - 
       282*w^7 + 231*w^8) + 10*Pi^2*(-29080*w^4 + w^5*(35939 - 1080*Log[2]) - 
       9*w^7*(-947 + 56*Log[2]) + 7*w*(155 + 72*Log[2]) + 
       w^8*(821 + 72*Log[2]) - 6*w^2*(499 + 192*Log[2]) + 
       2*w^6*(-12047 + 576*Log[2]) + w^3*(13973 + 1080*Log[2]) - 
       9*(5 + Log[256])) + (20*I)*Pi*(1 - w + w^2)*(-9*(1 + 4*Zeta[3]) + 
       60*w^6*(-29 + 9*Zeta[3]) - 9*w^2*(377 + 12*Zeta[3]) + 
       36*w^4*(266 + 13*Zeta[3]) + w^5*(-2569 + 36*Zeta[3]) + 
       w*(2291 + 36*Zeta[3]) - 2*w^3*(1853 + 360*Zeta[3])) + 
     15*(1 - w + w^2)*(-5088*w^3*Zeta[3] + 8*w*(-347 + 12*Zeta[3]) + 
       9*(19 + 24*Zeta[3]) - 8*w^5*(-347 + 438*Zeta[3]) + 
       3*w^6*(-57 + 520*Zeta[3]) + w^2*(3875 + 1416*Zeta[3]) + 
       w^4*(-3875 + 4872*Zeta[3]))) + cvecu^2*(-1 + w)*
    ((-60*I)*Pi^3*(3 - 39*w + 144*w^2 - 61*w^3 - 144*w^4 + 253*w^5 - 
       160*w^6 - 9*w^7 + 13*w^8) + Pi^4*(-38 + 88*w + 614*w^2 - 2348*w^3 + 
       2968*w^4 - 4012*w^5 + 2778*w^6 - 2208*w^7 + 462*w^8) + 
     10*Pi^2*(-1 + w)*(w^4*(2305 - 1368*Log[2]) - 12*w^6*(329 + 24*Log[2]) + 
       4*w*(-13 + 72*Log[2]) + w^7*(821 + 72*Log[2]) + 
       9*w^3*(-657 + 152*Log[2]) + 144*w^5*(-19 + Log[64]) - 
       144*w^2*(7 + Log[64]) - 9*(5 + Log[256])) + (20*I)*Pi*(1 - w + w^2)*
      (9 + w^5*(7424 - 2196*Zeta[3]) + w^2*(3281 - 180*Zeta[3]) + 
       w*(904 - 108*Zeta[3]) + 36*Zeta[3] + 60*w^6*(-29 + 9*Zeta[3]) - 
       24*w^3*(347 + 96*Zeta[3]) + 2*w^4*(-775 + 954*Zeta[3])) + 
     15*(-1 + 2*w - 2*w^2 + w^3)*(w*(1415 - 168*Zeta[3]) + 
       9*(19 + 24*Zeta[3]) + 4*w^2*(311 + 396*Zeta[3]) + 
       3*w^5*(-57 + 520*Zeta[3]) - 4*w^3*(311 + 924*Zeta[3]) - 
       w^4*(1415 + 6984*Zeta[3]))))/(1440*(-1 + w)^3*(1 + w)^2*(1 - w + w^2)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ZZRgtt.m <==
(* ::Package:: *)

((r1 - z)*(-1/648*((-4 + z)*(4978 + 2123*z))/r1 + 
   (Pi^2*(184 + 122*z + 19*z^2))/(72*r2) - 
   ((189 + 222*z + 73*z^2)*((-I)*Pi + G[0, w]))/(54*z) - 
   ((72 + 72*z + 19*z^2)*(2*Pi^2 + (3*I)*Pi*G[0, w] - (6*I)*Pi*G[1, w] - 
      3*G[0, 0, w] + 6*G[1, 0, w]))/(108*z) + 
   ((4 + z)*(46 + 19*z)*(G[-1, -1, y] + G[-1, 0, y] - G[-1, 1, y] - 
      G[0, -1, y] - G[0, 0, y] + G[0, 1, y] - G[1, -1, y] - G[1, 0, y] + 
      G[1, 1, y]))/(18*r2) - ((-6 + z^2)*(2*Pi^2*G[-1, y] - Pi^2*G[0, y] - 
      Pi^2*G[-I, y] - Pi^2*G[I, y] - Pi^2*G[1, y] + 3*G[-1, -1, -1, y] + 
      3*G[-1, -1, 0, y] - 3*G[-1, -1, 1, y] - 9*G[-1, 0, -1, y] - 
      9*G[-1, 0, 0, y] + 9*G[-1, 0, 1, y] + 6*G[-1, -I, -1, y] + 
      6*G[-1, -I, 0, y] - 6*G[-1, -I, 1, y] + 6*G[-1, I, -1, y] + 
      6*G[-1, I, 0, y] - 6*G[-1, I, 1, y] - 9*G[-1, 1, -1, y] - 
      9*G[-1, 1, 0, y] + 9*G[-1, 1, 1, y] - 9*G[0, -1, -1, y] - 
      9*G[0, -1, 0, y] + 9*G[0, -1, 1, y] + 3*G[0, 0, -1, y] + 
      3*G[0, 0, 0, y] - 3*G[0, 0, 1, y] + 6*G[0, -I, -1, y] + 
      6*G[0, -I, 0, y] - 6*G[0, -I, 1, y] + 6*G[0, I, -1, y] + 
      6*G[0, I, 0, y] - 6*G[0, I, 1, y] + 3*G[0, 1, -1, y] + 
      3*G[0, 1, 0, y] - 3*G[0, 1, 1, y] + 6*G[-I, -1, -1, y] + 
      6*G[-I, -1, 0, y] - 6*G[-I, -1, 1, y] + 6*G[-I, 0, -1, y] + 
      6*G[-I, 0, 0, y] - 6*G[-I, 0, 1, y] - 12*G[-I, -I, -1, y] - 
      12*G[-I, -I, 0, y] + 12*G[-I, -I, 1, y] - 12*G[-I, I, -1, y] - 
      12*G[-I, I, 0, y] + 12*G[-I, I, 1, y] + 6*G[-I, 1, -1, y] + 
      6*G[-I, 1, 0, y] - 6*G[-I, 1, 1, y] + 6*G[I, -1, -1, y] + 
      6*G[I, -1, 0, y] - 6*G[I, -1, 1, y] + 6*G[I, 0, -1, y] + 
      6*G[I, 0, 0, y] - 6*G[I, 0, 1, y] - 12*G[I, -I, -1, y] - 
      12*G[I, -I, 0, y] + 12*G[I, -I, 1, y] - 12*G[I, I, -1, y] - 
      12*G[I, I, 0, y] + 12*G[I, I, 1, y] + 6*G[I, 1, -1, y] + 
      6*G[I, 1, 0, y] - 6*G[I, 1, 1, y] - 9*G[1, -1, -1, y] - 
      9*G[1, -1, 0, y] + 9*G[1, -1, 1, y] + 3*G[1, 0, -1, y] + 
      3*G[1, 0, 0, y] - 3*G[1, 0, 1, y] + 6*G[1, -I, -1, y] + 
      6*G[1, -I, 0, y] - 6*G[1, -I, 1, y] + 6*G[1, I, -1, y] + 
      6*G[1, I, 0, y] - 6*G[1, I, 1, y] + 3*G[1, 1, -1, y] + 
      3*G[1, 1, 0, y] - 3*G[1, 1, 1, y]))/(18*z) + 
   (5*(-6 + z^2)*Zeta[3])/(6*z)))/(4 + r1 - z)


==> Auxiliary_File/ZZRh2.m <==
(* ::Package:: *)

((cvecu^2*(-1 + w)^2*(-19 + 79*w + 103*w^2 - 91*w^3 + 91*w^4 - 103*w^5 - 
      79*w^6 + 19*w^7 + (6*I)*Pi*(1 + w)^3*(1 - 4*w - 4*w^2 - 4*w^3 + w^4)) + 
    caxi^2*(1 + w)^2*(-19 - w - 347*w^2 - 225*w^3 + 531*w^4 + 257*w^5 - 
      485*w^6 + 289*w^7 + 24*Pi^2*(-1 + w)^2*w^2*(1 + w) + 
      (6*I)*Pi*(1 + w - 25*w^2 - 49*w^3 - w^4 - w^5 - 23*w^6 + w^7)))*
   G[0, 0, w])/(36*(-1 + w)^3*(1 + w)^4*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + (caxi^2*(-1 - (8*I)*Pi*w^2 + w^4)*G[1, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w*G[-1, 0, 0, w])/(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) - 
 (16*caxi^2*w*(-1 + I*Pi*w + w^2)*G[0, -1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((32*I)*caxi^2*Pi*w^2*G[0, 0, -1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((caxi^2*(1 - 25*w^2 - 24*w^3 + 23*w^4 - 24*w^5 + w^6) + 
    cvecu^2*(1 - 6*w + 5*w^2 + 5*w^4 - 6*w^5 + w^6))*G[0, 0, 0, w])/
  (6*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*caxi^2*(1 + (12*I)*Pi)*w^2*G[0, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*caxi^2*w*(-6 + w + (16*I)*Pi*w + 6*w^2)*G[0, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (4*caxi^2*w^2*G[0, 1, 1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*caxi^2*w*(-4 + (-1 - (2*I)*Pi)*w + 4*w^2)*G[1, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w^2*G[1, 1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*caxi^2*w^2*G[0, -1, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (32*caxi^2*w^2*G[0, 0, -1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (24*caxi^2*w^2*G[0, 0, 1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (32*caxi^2*w^2*G[0, 1, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w^2*G[1, 0, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*G[0, -1, w]*((-6*caxi^2*Pi*w*(Pi*w - (2*I)*(-1 + w^2)))/
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) - 
    (1 + w^2)*Log[Subscript[\[Mu], mt]]))/(3*(-1 + w^2)) - 
 (G[0, 1, w]*((3*caxi^2*w*(2 - 5*w + 24*Pi^2*w + 2*w^2 + w^3 - 
       (2*I)*Pi*(-6 + w + 6*w^2)))/(caxi^2*(1 + w)^2 + 
      cvecu^2*(1 - 4*w + w^2)) + 2*(1 + w^2)*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w^2)) + 
 (G[1, 0, w]*((caxi^2*(-15 + 48*(1 + (2*I)*Pi)*w - 8*(9 - (3*I)*Pi + 5*Pi^2)*
        w^2 + 48*(1 - (2*I)*Pi)*w^3 - 21*w^4))/(caxi^2*(1 + w)^2 + 
      cvecu^2*(1 - 4*w + w^2)) + 4*(1 + w^2)*Log[Subscript[\[Mu], mt]]))/
  (6*(-1 + w^2)) + G[-1, 0, w]*((4*caxi^2*(1 - (2*I)*Pi*w - w^2))/
    (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) + 
   (4*(1 + w^2)*Log[Subscript[\[Mu], mt]])/(3*(-1 + w^2))) + 
 (G[1, w]*((caxi^2*(9 - 6*w + (24*I)*Pi^3*w^2 + 6*w^3 - 9*w^4 - 
       8*Pi^2*w*(-9 - 2*w + 9*w^2) + (3*I)*Pi*(5 - 16*w + 24*w^2 - 16*w^3 + 
         7*w^4)))/(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) + 
    4*(-1 + w^2 - I*Pi*(1 + w^2))*Log[Subscript[\[Mu], mt]]))/
  (6*(-1 + w^2)) + G[-1, w]*((-4*caxi^2*Pi*(Pi*w - I*(-1 + w^2)))/
    (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) + 
   (4*(-1 + w^2 - I*Pi*(1 + w^2))*Log[Subscript[\[Mu], mt]])/
    (3*(-1 + w^2))) + 
 (G[0, w]*(cvecu^2*(-1 + w)^2*(-265 + 469*w + 3175*w^2 + 4173*w^3 + 4173*w^4 + 
      3175*w^5 + 469*w^6 - 265*w^7 + 30*Pi^2*(1 + w)^3*
       (1 - 4*w - 4*w^2 - 4*w^3 + w^4) - (6*I)*Pi*(-19 + 79*w + 103*w^2 - 
        91*w^3 + 91*w^4 - 103*w^5 - 79*w^6 + 19*w^7)) - 
    72*w*(1 + w)^3*(cvecu^2*(-1 + w)^2*(2 + 7*w - 22*w^2 + 6*w^3) + 
      caxi^2*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5))*
     Log[Subscript[\[Mu], mt]] + caxi^2*(1 + w)^2*
     ((-144*I)*Pi^3*(-1 + w)^2*w^2*(1 + w) + 
      6*Pi^2*(5 - 7*w - 107*w^2 - 227*w^3 - 35*w^4 - 11*w^5 - 103*w^6 + 
        5*w^7) - (6*I)*Pi*(-19 - w - 347*w^2 - 225*w^3 + 531*w^4 + 257*w^5 - 
        485*w^6 + 289*w^7) + (1 + w)*(-265 + 2574*w + 1710*w^5 + 59*w^6 + 
        w^3*(9084 - 8640*Zeta[3]) + 5*w^2*(-1651 + 864*Zeta[3]) + 
        w^4*(-7499 + 4320*Zeta[3])))))/(216*(-1 + w)^3*(1 + w)^4*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (5*cvecu^2*(-1 + w)^2*((-18*I)*Pi^3*(1 + w)^3*(1 - 4*w - 4*w^2 - 4*w^3 + 
       w^4) + 2*(1 + w)^2*(-383 + 819*w + 1346*w^2 - 1346*w^3 - 819*w^4 + 
       383*w^5) - 3*Pi^2*(-41 + 77*w + 229*w^2 + 15*w^3 - 15*w^4 - 229*w^5 - 
       77*w^6 + 41*w^7) + I*Pi*(265 - 469*w - 3175*w^2 - 4173*w^3 - 
       4173*w^4 - 3175*w^5 - 469*w^6 + 265*w^7)) + 
   90*(1 + w)^3*(cvecu^2*(-1 + w)^2*(3 + (8*I)*(3*I + Pi)*w + (28*I)*Pi*w^2 + 
       8*(3 - (11*I)*Pi)*w^3 + (-3 + (24*I)*Pi)*w^4) + 
     caxi^2*(3 + 4*(6 - (7*I)*Pi)*w + (-45 + (60*I)*Pi)*w^2 - (40*I)*Pi*w^3 + 
       3*(15 - (4*I)*Pi)*w^4 + (-24 - (28*I)*Pi)*w^5 + (-3 + (24*I)*Pi)*w^6))*
    Log[Subscript[\[Mu], mt]] + caxi^2*(1 + w)^2*
    (168*Pi^4*(-1 + w)^2*w^2*(1 + w) - (90*I)*Pi^3*(1 - 3*w - 19*w^2 - 
       43*w^3 - 11*w^4 - 3*w^5 - 19*w^6 + w^7) - 
     15*Pi^2*(-53 - 143*w - 131*w^2 - 129*w^3 + 405*w^4 + 191*w^5 - 541*w^6 + 
       401*w^7) + 5*(-1 + w^2)*(1171 + 1171*w^5 - 
       8*w^2*(-257 + 216*Zeta[3]) - 8*w^3*(-257 + 324*Zeta[3]) + 
       w*(-1931 + 2160*Zeta[3]) + w^4*(-1931 + 2160*Zeta[3])) - 
     (5*I)*Pi*(1 + w)*(-265 + 2574*w + 1710*w^5 + 59*w^6 + 
       w^3*(9084 - 8640*Zeta[3]) + 5*w^2*(-1651 + 864*Zeta[3]) + 
       w^4*(-7499 + 4320*Zeta[3]))))/(1080*(-1 + w)^3*(1 + w)^4*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ZZRh2s.m <==
(* ::Package:: *)

(-4*caxi^2*Pi*(Pi*w - I*(-1 + w^2))*G[-1, w])/
  (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) + 
 (caxi^2*(9 - 6*w + (24*I)*Pi^3*w^2 + 6*w^3 - 9*w^4 - 
    8*Pi^2*w*(-9 - 2*w + 9*w^2) + (3*I)*Pi*(5 - 16*w + 24*w^2 - 16*w^3 + 
      7*w^4))*G[1, w])/(6*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - (4*caxi^2*(-1 + (2*I)*Pi*w + w^2)*G[-1, 0, w])/
  (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) - 
 (8*caxi^2*Pi*w*(Pi*w - (2*I)*(-1 + w^2))*G[0, -1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*w*(-12 + (-27 - (18*I)*Pi + 4*Pi^2)*w - 2*(15 + (18*I)*Pi + 4*Pi^2)*
     w^2 + 2*(69 + (15*I)*Pi + 2*Pi^2)*w^3 + (-114 - (24*I)*Pi)*w^4 + 45*w^5)*
   G[0, 0, w])/(6*(-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) - 
 (caxi^2*w*(2 - 5*w + 24*Pi^2*w + 2*w^2 + w^3 - (2*I)*Pi*(-6 + w + 6*w^2))*
   G[0, 1, w])/((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + 
    cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*(-15 + 48*(1 + (2*I)*Pi)*w - 8*(9 - (3*I)*Pi + 5*Pi^2)*w^2 + 
    48*(1 - (2*I)*Pi)*w^3 - 21*w^4)*G[1, 0, w])/
  (6*(-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*(-1 - (8*I)*Pi*w^2 + w^4)*G[1, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w*G[-1, 0, 0, w])/(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) - 
 (16*caxi^2*w*(-1 + I*Pi*w + w^2)*G[0, -1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((32*I)*caxi^2*Pi*w^2*G[0, 0, -1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*w^2*(3 + 6*w - 5*w^2 + 4*w^3)*G[0, 0, 0, w])/
  ((-1 + w)^3*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (2*caxi^2*(1 + (12*I)*Pi)*w^2*G[0, 0, 1, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (2*caxi^2*w*(-6 + w + (16*I)*Pi*w + 6*w^2)*G[0, 1, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (4*caxi^2*w^2*G[0, 1, 1, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (4*caxi^2*w*(-4 + (-1 - (2*I)*Pi)*w + 4*w^2)*G[1, 0, 0, w])/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w^2*G[1, 1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (16*caxi^2*w^2*G[0, -1, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (32*caxi^2*w^2*G[0, 0, -1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (24*caxi^2*w^2*G[0, 0, 1, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (32*caxi^2*w^2*G[0, 1, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (8*caxi^2*w^2*G[1, 0, 0, 0, w])/((-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*w*G[0, w]*((-4*I)*Pi^3*(-1 + w)^2*w - 
    2*Pi^2*(1 + 5*w + 16*w^2 - 11*w^3 + 9*w^4) - 
    (3*I)*Pi*(-4 - 9*w - 10*w^2 + 46*w^3 - 38*w^4 + 15*w^5) + 
    3*(17 + 9*w^4 + 3*w^5 - 80*w^2*(-1 + Zeta[3]) + 10*w*(-7 + 4*Zeta[3]) + 
      w^3*(-63 + 40*Zeta[3]))))/(6*(-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (caxi^2*(56*Pi^4*(-1 + w)^2*w^2 + (120*I)*Pi^3*w*(1 + 2*w + 10*w^2 - 6*w^3 + 
      5*w^4) - 60*Pi^2*(-1 - 14*w + 6*w^2 - 34*w^3 + 85*w^4 - 72*w^5 + 
      30*w^6) - (180*I)*Pi*w*(17 + 9*w^4 + 3*w^5 - 80*w^2*(-1 + Zeta[3]) + 
      10*w*(-7 + 4*Zeta[3]) + w^3*(-63 + 40*Zeta[3])) + 
    45*(-1 + w)*(15 + 15*w^5 + w^3*(124 - 96*Zeta[3]) + 
      w^2*(124 - 64*Zeta[3]) + w*(-91 + 80*Zeta[3]) + 
      w^4*(-91 + 80*Zeta[3]))))/(360*(-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ZZRl2.m <==
(* ::Package:: *)

((8 - 8*w^2 + (4*I)*Pi*(1 + w^2))*G[-1, -1, w])/(3*(-1 + w^2)) - 
 (4*G[-1, 1, w])/3 - 
 (w*(2*cvecu^2*(-1 + w)^2*(2 - w + 3*w^2 - 22*w^3 + 8*w^4) + 
    caxi^2*(-5 + 5*w - 22*w^2 + 2*w^3 - 7*w^4 - 25*w^5 + 16*w^6))*G[0, 0, w])/
  (6*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (4*G[1, -1, w])/3 - (2*G[1, 1, w])/3 + ((4 + 4*w^2)*G[-1, -1, 0, w])/
  (3 - 3*w^2) + ((4 + 4*w^2)*G[-1, 0, -1, w])/(3 - 3*w^2) + 
 (5*(1 + w^2)*G[-1, 0, 0, w])/(3*(-1 + w^2)) + 
 ((2 + 2*w^2)*G[-1, 0, 1, w])/(3 - 3*w^2) + (8*(1 + w^2)*G[0, -1, -1, w])/
  (3*(-1 + w^2)) + ((4 + 4*w^2)*G[0, -1, 0, w])/(3 - 3*w^2) + 
 (4*(1 + w^2)*G[0, -1, 1, w])/(3*(-1 + w^2)) + 
 ((2 + 2*w^2)*G[0, 0, -1, w])/(3 - 3*w^2) + ((1 + w^2)*G[0, 0, 1, w])/
  (3 - 3*w^2) + (4*(1 + w^2)*G[0, 1, -1, w])/(3*(-1 + w^2)) + 
 ((1 + w^2)*G[0, 1, 0, w])/(1 - w^2) + (2*(1 + w^2)*G[0, 1, 1, w])/
  (3*(-1 + w^2)) + ((4 + 4*w^2)*G[1, 0, -1, w])/(3 - 3*w^2) + 
 ((1 + w^2)*G[1, 0, 0, w])/(-1 + w^2) + ((2 + 2*w^2)*G[1, 0, 1, w])/
  (3 - 3*w^2) + 
 (G[1, 0, w]*(((-I)*(cvecu^2*(18*Pi*(1 - 4*w + 2*w^2 - 4*w^3 + w^4) + 
         I*(-5 + 32*w + 32*w^2 - 112*w^3 + 31*w^4)) + 
       caxi^2*(18*Pi*(1 + w)^2*(1 + w^2) + I*(-5 - 28*w + 8*w^2 + 44*w^3 + 
           31*w^4))))/(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)) + 
    12*(1 + w^2)*Log[Subscript[\[Mu], mt]]))/(18*(-1 + w^2)) + 
 (G[-1, 0, w]*(caxi^2*(1 + w)^2*(1 - 6*w + 37*w^2 - (15*I)*Pi*(1 + w^2)) + 
    cvecu^2*(1 + 20*w - 22*w^2 - 124*w^3 + 37*w^4 - 
      (15*I)*Pi*(1 - 4*w + 2*w^2 - 4*w^3 + w^4)) + 
    12*(1 + w^2)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*
     Log[Subscript[\[Mu], mt]]))/(9*(-1 + w)*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, -1, w]*(caxi^2*(-19 - 36*w + 109*w^2 - 72*w^3 + w^4 - 36*w^5 + 17*w^6 + 
      (12*I)*Pi*(-1 + w^2)^2*(1 + w^2)) + cvecu^2*(-1 + w)^2*
     (-19 + 64*w + 64*w^2 - 80*w^3 + 17*w^4 + 
      (12*I)*Pi*(1 - 4*w + 2*w^2 - 4*w^3 + w^4)) - 
    12*(-1 + w)^2*(1 + w^2)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*
     Log[Subscript[\[Mu], mt]]))/(9*(-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, 1, w]*(caxi^2*(-19 - 36*w + 109*w^2 - 72*w^3 + w^4 - 36*w^5 + 17*w^6 + 
      (18*I)*Pi*(-1 + w^2)^2*(1 + w^2)) + cvecu^2*(-1 + w)^2*
     (-19 + 64*w + 64*w^2 - 80*w^3 + 17*w^4 + 
      (18*I)*Pi*(1 - 4*w + 2*w^2 - 4*w^3 + w^4)) - 
    12*(-1 + w)^2*(1 + w^2)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*
     Log[Subscript[\[Mu], mt]]))/(18*(-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (G[-1, w]*(cvecu^2*(-1 + w)*(53 - 248*w + 248*w^3 - 53*w^4 + 
      20*Pi^2*(1 - 4*w + 2*w^2 - 4*w^3 + w^4) + 
      (2*I)*Pi*(1 + 20*w - 22*w^2 - 124*w^3 + 37*w^4)) + 
    caxi^2*(1 + w)*(-53 - 72*w + 214*w^2 - 72*w^3 - 53*w^4 + 
      20*Pi^2*(-1 + w^4) + (2*I)*Pi*(-1 + 6*w - 36*w^2 - 6*w^3 + 37*w^4)) - 
    24*(-1 + w)*(-1 + w^2 - I*Pi*(1 + w^2))*(caxi^2*(1 + w)^2 + 
      cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (18*(-1 + w)^2*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[1, w]*(-(cvecu^2*(-1 + w)*(53 - 248*w + 248*w^3 - 53*w^4 + 
       24*Pi^2*(1 - 4*w + 2*w^2 - 4*w^3 + w^4) + 
       (2*I)*Pi*(-5 + 32*w + 32*w^2 - 112*w^3 + 31*w^4))) + 
    caxi^2*(53 + 125*w - 142*w^2 - 142*w^3 + 125*w^4 + 53*w^5 - 
      24*Pi^2*(-1 - w + w^4 + w^5) - (2*I)*Pi*(5 + 23*w - 36*w^2 - 36*w^3 + 
        13*w^4 + 31*w^5)) + 24*(-1 + w)*(-1 + w^2 - I*Pi*(1 + w^2))*
     (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*Log[Subscript[\[Mu], mt]]))/
  (36*(-1 + w)^2*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (G[0, w]*(cvecu^2*(-1 + w)^2*(9 + (-91 + (48*I)*Pi)*w + 
      (-594 - (24*I)*Pi)*w^2 + (894 + (72*I)*Pi)*w^3 + 
      (1079 - (528*I)*Pi)*w^4 + (-309 + (192*I)*Pi)*w^5) + 
    caxi^2*(1 + w)*(9 + (278 - (60*I)*Pi)*w + (-477 + (120*I)*Pi)*w^2 + 
      (-328 - (384*I)*Pi)*w^3 + 3*(375 + (136*I)*Pi)*w^4 + 
      (-154 - (492*I)*Pi)*w^5 + (-309 + (192*I)*Pi)*w^6) - 
    24*w*(1 + w)*(cvecu^2*(-1 + w)^2*(2 + 7*w - 22*w^2 + 6*w^3) + 
      caxi^2*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5))*
     Log[Subscript[\[Mu], mt]]))/(72*(-1 + w)^3*(1 + w)^2*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (12*(1 + w)*(cvecu^2*(-1 + w)^2*(3 + (8*I)*(3*I + Pi)*w + (28*I)*Pi*w^2 + 
       8*(3 - (11*I)*Pi)*w^3 + (-3 + (24*I)*Pi)*w^4) + 
     caxi^2*(3 + 4*(6 - (7*I)*Pi)*w + (-45 + (60*I)*Pi)*w^2 - (40*I)*Pi*w^3 + 
       3*(15 - (4*I)*Pi)*w^4 + (-24 - (28*I)*Pi)*w^5 + (-3 + (24*I)*Pi)*w^6))*
    Log[Subscript[\[Mu], mt]] + caxi^2*(1 + w)*
    (8*Pi^2*w*(-19 + 38*w - 64*w^2 + 50*w^3 - 73*w^4 + 32*w^5) + 
     (2*I)*Pi*(-9 - 278*w + 477*w^2 + 328*w^3 - 1125*w^4 + 154*w^5 + 
       309*w^6) - 3*(-1 + w^2)*(33 + 146*w - 262*w^2 + 146*w^3 - 24*Zeta[3] + 
       3*w^4*(11 + 8*Zeta[3]))) + cvecu^2*(-1 + w)^2*
    (16*Pi^2*w*(4 + 7*w - 3*w^2 - 44*w^3 + 16*w^4) + 
     (2*I)*Pi*(-9 + 91*w + 594*w^2 - 894*w^3 - 1079*w^4 + 309*w^5) - 
     3*(1 + w)*(-33 + w*(184 - 96*Zeta[3]) + 24*Zeta[3] + 48*w^2*Zeta[3] + 
       3*w^4*(11 + 8*Zeta[3]) - 8*w^3*(23 + 12*Zeta[3]))))/
  (144*(-1 + w)^3*(1 + w)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))


==> Auxiliary_File/ee2tt.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    170887,       4487]
NotebookOptionsPosition[    156314,       4269]
NotebookOutlinePosition[    156894,       4290]
CellTagsIndexPosition[    156851,       4287]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"$PolyLogPath", "=", 
   RowBox[{
   "SetDirectory", "[", "\"\</home/wangyefan/software/plt\>\"", "]"}]}], 
  ";"}]], "Input",
 CellLabel->"In[1]:=",ExpressionUUID->"b9880ad0-c1e2-465b-837a-1a58c1c39c66"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"<<", "PolyLogTools`"}]], "Input",
 CellLabel->"In[2]:=",ExpressionUUID->"47cbaf6d-f019-400c-bc54-4894a7916396"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"(****** PolyLogTools \"\>", "\[InvisibleSpace]", "\<\"1.3\"\>",
    "\[InvisibleSpace]", "\<\" ******)\"\>"}],
  SequenceForm["(****** PolyLogTools ", "1.3", " ******)"],
  Editable->False]], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6QlRJ2iBBzeOgIAoL6mmw==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"56196cce-746d-4d9c-802e-\
ef964b55bad7"],

Cell[BoxData["\<\"    Authors: Claude Duhr, Falko Dulat\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6TnmTlFCTi8dQQApdWnQg==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"459778c8-750b-4e9c-9d6e-\
82d03bc90858"],

Cell[BoxData["\<\"    Emails: claude.duhr@cern.ch, dulatf@slac.stanford.edu\"\
\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6R3BzlFCTi8dQQAp4Gnew==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"4518eaf5-a75d-4d7b-a80f-\
21e135f20c19"],

Cell[BoxData["\<\"    PolyLogTools uses the implementation of the PSLQ \
algorithm by P. Bertok \
(http://library.wolfram.com/infocenter/MathSource/4263/)\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6TFYp2iBBzeOgIAoqam4Q==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"ee3c40fa-1ed4-4ca8-bcce-\
379b63402ca7"],

Cell[BoxData["\<\"*-*-*-*-*-* HPL 2.0 *-*-*-*-*-*\\n\\nAuthor: Daniel Maitre, \
University of Zurich\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6T3pTlFCTi8dQQAqCWnkg==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"28161c76-15c6-459f-ab54-\
c2be6410d632"],

Cell[BoxData["\<\"Rules for minimal set loaded for weights: 2, 3, 4, 5, \
6.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6QrPN2iBBzeOgIApUKnMw==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"7c57dbe5-2f46-48d4-a584-\
11f44014cad1"],

Cell[BoxData["\<\"Rules for minimal set for + - weights loaded for weights: \
2, 3, 4, 5, 6.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6TnifhFCTi8dQQApS+nLA==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"7218c4d8-0d82-4545-8333-\
ff14a41b8a0d"],

Cell[BoxData["\<\"Table of MZVs loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6RLv/lFCTi8dQQAqhWn5Q==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"6e085c20-55c1-4e96-8a1b-\
6e0f318b8856"],

Cell[BoxData["\<\"Table of values at I loaded up to weight 6\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6SlS9KjBBzeOgIApE2nIg==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"36b9dc07-97f2-4067-8b67-\
57a9e97a0e8f"],

Cell[BoxData["\<\"$HPLFunctions gives a list of the functions of the package.\
\\n$HPLOptions gives a list of the options of the package.\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6T1HTKiBBzeOgIAo4enAw==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"d187a6d4-aa23-45c2-93be-\
051854958ef9"],

Cell[BoxData["\<\"More info in hep-ph/0507152, hep-ph/0703052 and at \\n \
http://krone.physik.unizh.ch/~maitreda/HPL/\"\>"], "Print",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmVkYGDQAeIpirxxa8TeOsqUPefbBKSXLth4/ASQ/sXxrqZY/K2j
0OYwkR4gXXFpepK+5FtHg8IAczHpt44CXUfPSwLpXTE9n84AadZlfh1ngfTR
tXa9IPq4js7vr0D6navGb2mZt449vZ9SJwPpxs1//FYB6Uj2GwIucm8dO3/9
2waiEyrzNT2AdJfYkisZim8dl7l6H8sB0rKCO+02AOlbweL++4H0Nj5O6wdA
2mzTqrgFam8dfeQkzq0B0kHaebvXAenaWz9NzgLp21XCeneA9KaQ84v+Auke
liojZvW3jsHtQdW1QHrPp9sla/XeOv608xDJ1Aea3/DIQsgO6N/zr1v1gbS4
nLOtGZCe6PJhyyQgXXBRSmM1kE6asl/vMJB+2aefB6IfNU+UuWb/1lGlWsgD
RNt0Ltf6B6T74jKiBBzeOgIAp1GngA==
  "],
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[2]:=",ExpressionUUID->"a8b508b6-a299-4f92-8401-\
758d1f69fc03"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.904201463723381*^9, 3.904201473640973*^9}, 
   3.925863913798297*^9, 3.925864810601844*^9, {3.925868040283512*^9, 
   3.9258680409615936`*^9}, 3.925902043613253*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"5319e83c-cb3c-47be-a888-cc3725695a8a"],

Cell[CellGroupData[{

Cell["Calculation of higher order corrections", "Section",
 CellChangeTimes->{{3.925864308721292*^9, 
  3.925864323983513*^9}},ExpressionUUID->"d73bb4ed-d9e3-40d7-8f42-\
f73e92de888d"],

Cell[BoxData[
 RowBox[{"(*", " ", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["\[Mu]", "mt"], " ", "=", " ", 
    RowBox[{"\[Mu]", "/", 
     SubscriptBox["m", "t"]}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"\[Mu]2s", " ", "=", " ", 
    RowBox[{
     RowBox[{"\[Mu]", "^", "2"}], "/", "s"}]}]}], " ", "\[IndentingNewLine]", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9252564243526936`*^9, 3.925256475184893*^9}, {
  3.9252565193528013`*^9, 3.925256521532732*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"53680cbb-f305-4f42-9d67-94fa35355055"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ZZR1", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZR1.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZZRA2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZRA2.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZZRNA2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZRNA2.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZZRl2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZRl2.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZZRh2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZRh2.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9081905585316753`*^9, 3.908190629057685*^9}, {
   3.910008165437545*^9, 3.9100081860672283`*^9}, {3.910008298316481*^9, 
   3.9100083047216873`*^9}, {3.910008335946631*^9, 3.910008356841854*^9}, {
   3.9125655007670603`*^9, 3.912565520287696*^9}, {3.9167864238108797`*^9, 
   3.9167864245923862`*^9}, {3.9171708292082157`*^9, 
   3.9171708377907677`*^9}, {3.920368911674037*^9, 3.9203689332545443`*^9}, {
   3.9251124936488295`*^9, 3.925112494054618*^9}, 3.925170112242882*^9, {
   3.9251705438434763`*^9, 3.9251705468018436`*^9}, {3.925783435399337*^9, 
   3.9257834392837543`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"d2d7484e-29ae-46ab-a7d0-188740757d9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZRgtt", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<ZZRgtt.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912569731567152*^9, 3.912569740961755*^9}, 
   3.92517054764953*^9, 3.925783440188863*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"b2b9980b-7c32-48cc-a8f4-51173ed24593"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Singlet", " ", "part", " ", "of", " ", "Vtt"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"ZZRh2s", "=", 
    RowBox[{"Get", "[", "\"\<ZZRh2s.m\>\"", "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.9081905585316753`*^9, 3.908190629057685*^9}, {
   3.910008165437545*^9, 3.9100081860672283`*^9}, {3.910008298316481*^9, 
   3.9100083047216873`*^9}, {3.910008335946631*^9, 3.910008356841854*^9}, {
   3.9125655007670603`*^9, 3.912565520287696*^9}, {3.9167864238108797`*^9, 
   3.9167864245923862`*^9}, {3.9171708292082157`*^9, 
   3.9171708377907677`*^9}, {3.920368911674037*^9, 3.9203689332545443`*^9}, {
   3.925170576654681*^9, 3.925170581990559*^9}, 3.925783452051659*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"6fb1ee78-9337-4e6e-a5d9-fea363f08c72"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Get", "[", "\"\<X2tttt.m\>\"", "]"}], ";"}]], "Input",
 CellLabel->"In[13]:=",ExpressionUUID->"c51390d0-1b64-4a6c-9af2-0815e3d68a45"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"The", " ", "factor", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["\[Alpha]", "s"], "/", "Pi"}], ")"}], "^", "n"}], " ", 
   "has", " ", "been", " ", "extracted", " ", "out"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.910010158641329*^9, 3.910010199491033*^9}, {
  3.917171314875654*^9, 3.917171315172906*^9}, {3.9173288326989126`*^9, 
  3.917328834026184*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"ce3ee696-6454-4a46-895a-9b76fea68c4b"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"Here", " ", "we", " ", "use", " ", 
    SubscriptBox["Cos\[Theta]", "W"]}], " ", "=", " ", 
   RowBox[{"mw", "/", "mz"}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9173287654839125`*^9, 3.917328828290468*^9}, {
  3.9174811272540965`*^9, 3.9174811353608227`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"4a36e483-9db4-4469-bc17-df4b5bbbfde4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X1", "=", 
   RowBox[{"CF", "*", "ZZR1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9171708400996227`*^9, 3.917170845455084*^9}, 
   3.917170878480858*^9, {3.92512058836974*^9, 3.925120590029192*^9}, {
   3.925169890261074*^9, 3.9251699047407365`*^9}, 3.9251701164579697`*^9, 
   3.9251705573632793`*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"54beb5dc-3c1b-45dc-9390-fab7a99399c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X2ttVtt", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"CF", "^", "2"}], "*", "ZZRA2"}], "+", 
    RowBox[{"CA", "*", "CF", "*", "ZZRNA2"}], "+", 
    RowBox[{"CF", "*", "nl", "*", "ZZRl2"}], "+", 
    RowBox[{"CF", "*", "ZZRh2"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.908190551773239*^9, 3.908190585630651*^9}, {
   3.908190624614167*^9, 3.90819070273333*^9}, {3.9081919004916553`*^9, 
   3.908191918398171*^9}, {3.9100083676570053`*^9, 3.910008384253867*^9}, {
   3.912565548305532*^9, 3.9125655691537657`*^9}, {3.912569052906364*^9, 
   3.912569054084816*^9}, 3.912569275932374*^9, 3.9251205957413683`*^9, {
   3.9251698923150444`*^9, 3.925169906130419*^9}, 3.9251701180461226`*^9, 
   3.925170541722661*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"a0a37fc1-f9e3-4d41-9949-55c4c0efadc3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X2ttVtts", "=", 
   RowBox[{"CF", "*", "ZZRh2s"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.925120597391603*^9, {3.925169893372958*^9, 3.925169908403366*^9}, 
   3.925170119336548*^9, 3.925170553011525*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"4f18edf1-c4c0-4436-bd97-b98869f02009"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X2ttgtt", "=", 
   RowBox[{"CF", "*", "Fgtt", "*", "ZZRgtt"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912569750846813*^9, 3.912569760021956*^9}, {
   3.9125697915119658`*^9, 3.912569818136692*^9}, {3.9251698942144675`*^9, 
   3.9251699094134054`*^9}, 3.9251701200722675`*^9, 3.925170555252927*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"6994971e-2855-4b60-a32f-72b006acdc02"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"Here", " ", "we", " ", "use", " ", "eu"}], " ", "=", " ", 
    RowBox[{"2", "/", "3"}]}], ",", " ", 
   RowBox[{"ed", " ", "=", " ", 
    RowBox[{
     RowBox[{"-", "1"}], "/", "3"}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.916786442455304*^9, 3.916786452878285*^9}, {
  3.917328835279803*^9, 3.91732883626892*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5f48dad8-5e5b-4f03-8230-a21f3ecb49b0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"FgttZZ", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"caxi", "^", "2"}], "*", "nl"}], "+", 
      RowBox[{
       RowBox[{"cvecd", "^", "2"}], "*", "nld"}], "+", 
      RowBox[{
       RowBox[{"cvecu", "^", "2"}], "*", "nlu"}]}], 
     RowBox[{
      RowBox[{
       RowBox[{"caxi", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"z", "-", "4"}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"cvecu", "^", "2"}], 
       RowBox[{"(", 
        RowBox[{"z", "+", "2"}], ")"}]}]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fgtt\[Gamma]\[Gamma]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", 
          FractionBox["1", "3"]}], ")"}], "^", "2"}], "nld"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         FractionBox["2", "3"], ")"}], "^", "2"}], "nlu"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", "2"}], ")"}], "*", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["2", "3"], ")"}], "^", "2"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FgttZ\[Gamma]", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", 
         FractionBox["1", "3"]}], ")"}], "cvecd", "*", "nld"}], "+", 
      RowBox[{
       RowBox[{"(", 
        FractionBox["2", "3"], ")"}], "cvecu", "*", "nlu"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"z", "+", "2"}], ")"}], "*", 
      RowBox[{"(", 
       FractionBox["2", "3"], ")"}], "*", "cvecu"}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.912570533113731*^9, 3.9125705354304953`*^9}, {
  3.9125706267405243`*^9, 3.9125706287404423`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"69ffcd0f-e388-4fe1-888a-24e0db6115f6"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "The", " ", "Input", " ", "values", " ", "except", " ", "for", " ", "mt", 
   " ", "and", " ", "\[Mu]2s"}], "*)"}]], "Input",
 CellChangeTimes->{{3.925170610145653*^9, 3.925170638067666*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"bed79fa5-e443-4018-8c41-cec4adff7206"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"CA", "=", "3"}], ";", 
  RowBox[{"CF", "=", 
   FractionBox["4", "3"]}], ";", 
  RowBox[{"nl", "=", "5"}], ";", 
  RowBox[{"mw", "=", 
   FractionBox["803850", "10000"]}], ";", 
  RowBox[{"mz", "=", 
   FractionBox["911876", "10000"]}], ";", 
  RowBox[{"nld", "=", "3"}], ";", 
  RowBox[{"nlu", "=", "2"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ncvecd", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["mw", 
       RowBox[{"3", " ", "mz"}]]}], "+", 
     FractionBox["mz", 
      RowBox[{"12", " ", "mw"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mw", "\[Rule]", 
       FractionBox["803850", "10000"]}], ",", 
      RowBox[{"mz", "\[Rule]", 
       FractionBox["911876", "10000"]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ncvecu", "=", 
   RowBox[{
    RowBox[{
     FractionBox[
      RowBox[{"2", " ", "mw"}], 
      RowBox[{"3", " ", "mz"}]], "-", 
     FractionBox[
      RowBox[{"5", " ", "mz"}], 
      RowBox[{"12", " ", "mw"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mw", "\[Rule]", 
       FractionBox["803850", "10000"]}], ",", 
      RowBox[{"mz", "\[Rule]", 
       FractionBox["911876", "10000"]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ncaxi", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["mz", 
      RowBox[{"4", " ", "mw"}]]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"mw", "\[Rule]", 
       FractionBox["803850", "10000"]}], ",", 
      RowBox[{"mz", "\[Rule]", 
       FractionBox["911876", "10000"]}]}], "}"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9251697527441597`*^9, 3.9251698454282293`*^9}, {
  3.9251699376514325`*^9, 3.92516994173907*^9}, {3.925782829326809*^9, 
  3.925782832400422*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"259623d0-091f-4980-a134-775f43c4857e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Numerical", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "\[Rule]", 
      FractionBox[
       RowBox[{"50000", "^", "2"}], 
       RowBox[{"17269", "^", "2"}]]}], ",", 
     RowBox[{"\[Mu]2s", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.912565639420135*^9, 3.912565757552122*^9}, {
   3.9125658031322393`*^9, 3.9125658045392513`*^9}, {3.912566262712902*^9, 
   3.912566358109997*^9}, {3.912566421648159*^9, 3.912566459427837*^9}, {
   3.9125692814544363`*^9, 3.912569281932823*^9}, 3.912569378516807*^9, {
   3.912569446193989*^9, 3.912569446884321*^9}, {3.9125702143063383`*^9, 
   3.9125702184816933`*^9}, {3.9249173189842453`*^9, 3.924917324800518*^9}, {
   3.925120574648314*^9, 3.925120575137414*^9}, {3.925120616926557*^9, 
   3.925120618393321*^9}, {3.925121008932806*^9, 3.925121009440687*^9}, {
   3.9251698634361725`*^9, 3.925169866189354*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"31a26bbd-1499-4f46-988f-443707ba9426"],

Cell[BoxData[
 RowBox[{"(*", "ZZ", "*)"}]], "Input",
 CellChangeTimes->{{3.925170046276145*^9, 3.925170047895138*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"e23d620c-b25f-4d6c-aa31-55900207a1b8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.9251700629863486`*^9, 3.925170140812476*^9, {3.9251707075481253`*^9, 
   3.925170707672765*^9}, 3.925782772626795*^9, {3.925782837568798*^9, 
   3.925782839085367*^9}, {3.9257829051443996`*^9, 3.9257829133194437`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"1ef6e37c-dc8b-4bb1-838a-a70a32a6ce5c"],

Cell[BoxData["5.38522706410944739349769971411229725528299290862112237603`56.\
73120401972515"], "Output",
 CellChangeTimes->{{3.92517070811725*^9, 3.925170719748899*^9}, 
   3.9252197422608557`*^9, 3.925782841380781*^9, 3.925782913991111*^9, 
   3.92578311567593*^9, 3.925783461438971*^9, 3.925864838849538*^9, 
   3.925902061759162*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"6b3cd9af-1c15-4db1-999f-d283dba0fd4a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[Gamma]\[Gamma]", ",", " ", 
   RowBox[{"caxi", "=", "0"}]}], "*)"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"6dbedd3e-c94a-4ff6-83c6-9557f63a70c5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.925120656202634*^9, {3.925121014924375*^9, 3.925121015222953*^9}, {
   3.9251699818551354`*^9, 3.925169987625924*^9}, 3.925170030675722*^9, 
   3.925170142740554*^9, {3.925170710217948*^9, 3.925170710361566*^9}, 
   3.925782776044095*^9, {3.925782920680546*^9, 3.925782922519663*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"9f839801-0e0b-4ef3-8371-838af667f9ea"],

Cell[BoxData["3.902679560364891109444352265555530476403640602522931373368`57.\
59136289386941"], "Output",
 CellChangeTimes->{
  3.917170935551961*^9, 3.9249177541075687`*^9, 3.9251206573370943`*^9, 
   3.92512101877743*^9, {3.9251707107620497`*^9, 3.925170722250135*^9}, 
   3.9252197434517717`*^9, 3.925782923146778*^9, 3.925783118605019*^9, 
   3.9257834628976383`*^9, 3.925864839858231*^9, 3.925902062902335*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"48587473-3fa2-4978-8a5c-ff0a3bede807"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"\[Gamma]Z", ",", " ", 
   RowBox[{"caxi", "=", "0"}]}], "*)"}]], "Input",
 CellLabel->"In[34]:=",ExpressionUUID->"42180a6f-1752-4ce4-a236-92a978649e94"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925120671907033*^9, 3.925120684905822*^9}, 
   3.925170006205678*^9, 3.925170075197812*^9, 3.9251701449995327`*^9, {
   3.9251707254877367`*^9, 3.925170725673572*^9}, {3.925782926334073*^9, 
   3.925782931366996*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"26938808-a688-41de-a589-3745900f99ac"],

Cell[BoxData["3.9026795603648911094443522655555304764036406025229313733707`58.\
59136289386941"], "Output",
 CellChangeTimes->{3.925120700599503*^9, 3.925121024623919*^9, 
  3.9251707260990963`*^9, 3.9252197446057997`*^9, 3.925782931816986*^9, 
  3.925783119814085*^9, 3.925783464175145*^9, 3.925864840869604*^9, 
  3.925902064043983*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"9d742a79-0b2c-4630-b9dc-596a540c1ba5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}], "*", " ", "X2", " ", 
    RowBox[{
    "ZZ", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**", "**", "**", "**"}]}], "******)"}]}]], "Input",
 CellChangeTimes->{{3.917170972724414*^9, 3.917170998032735*^9}, {
  3.9251714096332273`*^9, 3.925171410847156*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"e659afc4-d4c9-4a62-93f2-3ea1ff6fddb4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X2ttVtt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912566400495262*^9, 3.912566406846232*^9}, {
   3.912566469583459*^9, 3.912566603133576*^9}, {3.912566651434997*^9, 
   3.912566668146154*^9}, {3.9125690686057167`*^9, 3.912569078342677*^9}, {
   3.91256918636027*^9, 3.912569186663273*^9}, {3.925120783115191*^9, 
   3.925120809612369*^9}, {3.925121041624914*^9, 3.925121042097808*^9}, 
   3.9251701564047666`*^9, 3.9251702220891943`*^9, {3.9251707351345053`*^9, 
   3.925170735266232*^9}, 3.925782937516439*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"8478e67f-ea61-424d-b2a1-eb668dc90c7a"],

Cell[BoxData["46.69192781157590693274966438175822777318031297868093892088`57.\
669241805407474"], "Output",
 CellChangeTimes->{{3.9125665035028133`*^9, 3.912566538844186*^9}, 
   3.9125666050409*^9, 3.912566671204548*^9, 3.912569081219714*^9, 
   3.912569287331356*^9, 3.912569390833164*^9, 3.912569454282055*^9, 
   3.912569501144596*^9, 3.912570224434063*^9, 3.9125703129944572`*^9, 
   3.912570539708715*^9, 3.9125706351413927`*^9, 3.912590973115694*^9, 
   3.912594931843931*^9, 3.9127565210200872`*^9, 3.912767899606901*^9, 
   3.916786614123125*^9, 3.924918112405285*^9, {3.9251207756682177`*^9, 
   3.925120811289735*^9}, 3.9251210440089493`*^9, {3.925170732779553*^9, 
   3.92517073680774*^9}, 3.925219746839644*^9, 3.9257829403133793`*^9, 
   3.925783122536015*^9, 3.925783466428974*^9, 3.9258648432483063`*^9, 
   3.925902066580091*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"6227011c-42b9-472a-a0c4-609ed113307c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"X2ttgtt", "/.", 
       RowBox[{"Fgtt", "\[Rule]", "FgttZZ"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}]], " ", 
            SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
       RowBox[{"r1", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
       RowBox[{"r2", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             SuperscriptBox["z", "2"]}]], "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            RowBox[{"\[Sqrt]", 
             RowBox[{"(", 
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", 
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "16"}], "+", 
                   SuperscriptBox["z", "2"]}]]}], ")"}]}], ")"}]}]}]}], 
          ")"}]}]}]}], "}"}]}], "//.", "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.912570259038868*^9, 3.9125702733879747`*^9}, {
   3.925121107774048*^9, 3.92512111140843*^9}, {3.9251701759457254`*^9, 
   3.925170189036806*^9}, {3.925170746798482*^9, 3.9251707469147587`*^9}, 
   3.925782948786448*^9, {3.925782988025507*^9, 3.925782992541041*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"5348c4db-1d3b-4836-ab7c-878e921890ae"],

Cell[BoxData["0.0009145040413949078413942925684356948753712211094738725810421`\
57.961185629059706"], "Output",
 CellChangeTimes->{{3.912570251490925*^9, 3.912570274407487*^9}, 
   3.912570313232903*^9, 3.912570541023382*^9, 3.91257063627839*^9, 
   3.912590973771923*^9, 3.9125949345420933`*^9, 3.912756521668141*^9, 
   3.912767900273754*^9, 3.916786616468012*^9, 3.924918211946656*^9, 
   3.9251211130974207`*^9, 3.9251707479135942`*^9, 3.9252197474407187`*^9, 
   3.925782950562646*^9, {3.925782994481244*^9, 3.925783001887443*^9}, 
   3.925783124154914*^9, 3.925783466686905*^9, 3.9258648439594088`*^9, 
   3.925902067318122*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"7339c50e-22f4-4212-8d51-d681458c92d5"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"Singlet", " ", "part", " ", "of", " ", 
   RowBox[{"X2Vtt", "^", "ZZ"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.925170785465065*^9, 3.9251708129058037`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7eb2f0e0-0c16-4495-970c-4fe5ffd8f024"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X2ttVtts", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellLabel->"In[40]:=",ExpressionUUID->"f04c2d57-ad58-4e5a-91e2-1ee0b980e4e7"],

Cell[BoxData[
 RowBox[{"-", 
  "0.24715309556630213497283286786981387682552355470063601300925`58.\
392966054323175"}]], "Output",
 CellChangeTimes->{{3.925783179918399*^9, 3.9257831843264637`*^9}, 
   3.925783467925812*^9, 3.9258648441604357`*^9, 3.925902067805472*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"5e3a2086-ae52-4567-8f99-4891880aa598"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}], "*", " ", "X2", " ", "\[Gamma]\[Gamma]", " ", 
    "caxi"}], "=", 
   RowBox[{
   "0", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{{3.925171442379884*^9, 3.925171452051956*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"e3cb67c5-3149-4a79-82f1-c9aac648a81e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X2ttVtt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.925121179347444*^9, {3.925170200021538*^9, 3.9251702346141787`*^9}, {
   3.9251708237333927`*^9, 3.9251708238980503`*^9}, {3.92578319183825*^9, 
   3.925783199292342*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"baddf843-cb76-44b2-bacb-d6816709b5a1"],

Cell[BoxData["15.481656679752584837372886894306593517932420150226656159586`58.\
18981743234026"], "Output",
 CellChangeTimes->{{3.912569514871586*^9, 3.912569520801983*^9}, 
   3.91257072315268*^9, 3.912590976694178*^9, 3.912594939686015*^9, 
   3.91275652341754*^9, 3.91276790187848*^9, 3.9167866221462507`*^9, 
   3.9249190999340773`*^9, 3.924919206336669*^9, {3.92512116344697*^9, 
   3.9251212012931767`*^9}, {3.9251708207431*^9, 3.92517082502172*^9}, 
   3.9252197520749493`*^9, 3.92578320060297*^9, 3.925783469892049*^9, 
   3.925864845399281*^9, 3.92590206992369*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"d6ae093a-f6ca-4aba-ab93-4a9dd9f8fa50"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"X2ttgtt", "/.", 
       RowBox[{"Fgtt", "\[Rule]", "Fgtt\[Gamma]\[Gamma]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}]], " ", 
            SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
       RowBox[{"r1", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
       RowBox[{"r2", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             SuperscriptBox["z", "2"]}]], "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
      "}"}]}], "//.", "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.912570738379655*^9, 3.9251212055671*^9, 3.9251702458866453`*^9, {
   3.9251708352544727`*^9, 3.925170839294862*^9}, {3.925783210423896*^9, 
   3.925783219882872*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"94f21992-3471-4e28-8f9d-e468fbb9b497"],

Cell[BoxData["0.\
00021662161545870921953261184139895015429019556060240070926876`58.\
335701790267436"], "Output",
 CellChangeTimes->{
  3.9125707451367197`*^9, 3.912590976940398*^9, 3.912594939975951*^9, 
   3.9127565236514*^9, 3.9127679021294928`*^9, 3.9167866246468973`*^9, 
   3.9249191515461082`*^9, 3.924919225280301*^9, 3.925121206650488*^9, {
   3.925170836140222*^9, 3.925170839889304*^9}, 3.925219754102133*^9, 
   3.92578322174788*^9, 3.925783470594492*^9, 3.925864845692917*^9, 
   3.925902070237145*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"0da4be8d-057b-4f55-8d50-59576323bae7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
      "**", "**", "**"}], "*", " ", "X2", " ", "Z\[Gamma]", " ", "caxi"}], 
   "=", 
   RowBox[{
   "0", " ", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**",
     "**", "**", "**", "**", "**", "**"}]}], "******)"}]], "Input",
 CellChangeTimes->{
  3.912570809477754*^9, {3.925171469303183*^9, 3.925171472121499*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"66e61fd9-aa28-4927-8cd5-6d23c50958bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"X2ttVtt", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{"w", "\[Rule]", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{
           SqrtBox[
            RowBox[{
             RowBox[{"-", "4"}], "+", "z"}]], " ", 
           SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
    "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.92512125103719*^9, {3.925170259765582*^9, 3.925170279746525*^9}, {
   3.925170850633424*^9, 3.925170850771462*^9}, 3.925783228223922*^9},
 CellLabel->"In[45]:=",ExpressionUUID->"248a5823-f658-45a4-aeaf-4424bcb65cab"],

Cell[BoxData["15.481656679752584837372886894306593517932420150226656159176`58.\
18981743234026"], "Output",
 CellChangeTimes->{3.925121252987639*^9, 3.9251708517465982`*^9, 
  3.925219756241227*^9, 3.925783230180552*^9, 3.9257834724496593`*^9, 
  3.925864846917117*^9, 3.92590207199752*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"18ba41c1-025e-4fd5-9366-4ffa7013a0d6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Ginsh", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"X2ttgtt", "/.", 
       RowBox[{"Fgtt", "\[Rule]", "FgttZ\[Gamma]"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
        RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
        RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"w", "\[Rule]", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            SqrtBox[
             RowBox[{
              RowBox[{"-", "4"}], "+", "z"}]], " ", 
            SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
       RowBox[{"r1", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
       RowBox[{"r2", "\[Rule]", 
        SqrtBox[
         RowBox[{"z", 
          RowBox[{"(", 
           RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
       RowBox[{"y", "\[Rule]", 
        RowBox[{
         FractionBox["1", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "z"}], "-", 
           SqrtBox[
            RowBox[{
             RowBox[{"-", "16"}], "+", 
             SuperscriptBox["z", "2"]}]], "+", 
           RowBox[{
            SqrtBox["2"], " ", 
            SqrtBox[
             RowBox[{"z", 
              RowBox[{"(", 
               RowBox[{"z", "+", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
      "}"}]}], "//.", "Numerical"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"x1", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "+", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}], ",", 
     RowBox[{"x2", "\[Rule]", 
      FractionBox[
       RowBox[{"1", "-", 
        RowBox[{
         SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
   RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.912570738379655*^9, {3.912570822247333*^9, 3.9125708237924957`*^9}, {
   3.924919757299292*^9, 3.924919765074566*^9}, {3.925121268290544*^9, 
   3.925121278964653*^9}, {3.9251702928685904`*^9, 3.925170303320657*^9}, {
   3.925170864588443*^9, 3.9251708647131643`*^9}, {3.925783236855207*^9, 
   3.925783243717389*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"467c50da-2446-45fd-84ed-74c8dc588413"],

Cell[BoxData["0.0003622763087312891908162015051069100231121420015690449198593`\
57.559039934024355"], "Output",
 CellChangeTimes->{
  3.912570824982958*^9, 3.912590979343185*^9, 3.912594951108016*^9, 
   3.912756526140023*^9, 3.912767904470654*^9, 3.916786628991083*^9, {
   3.9249197674281073`*^9, 3.924919772406088*^9}, 3.925121279911079*^9, 
   3.925170865246294*^9, 3.9252197570414124`*^9, 3.925783245156331*^9, 
   3.925783472707543*^9, 3.9258648472214212`*^9, 3.925902072304823*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"b4687dc8-110b-409f-928c-2bee05b34ade"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**", "**"}], 
   "*", " ", 
   RowBox[{"X2tttt", " ", "**", "**", "**"}], "*", 
   RowBox[{"**", "**", "**", "**", "**", "**", "**"}]}], "*****)"}]], "Input",\

 CellChangeTimes->{{3.917583734269868*^9, 3.917583759617606*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"c3f64a1e-f733-4d8f-8f16-14fba8846230"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Numerical", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"z", "\[Rule]", 
      FractionBox[
       RowBox[{"100000", "^", "2"}], 
       RowBox[{"17269", "^", "2"}]]}], ",", 
     RowBox[{"\[Mu]2s", "\[Rule]", "1"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.92517131564894*^9, 3.9251713471263247`*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"9b27e763-f6fa-4251-a5ee-b14aa194d66f"],

Cell[BoxData[
 RowBox[{"(*", "ZZ", "*)"}]], "Input",
 CellChangeTimes->{{3.925170339680215*^9, 3.9251703437929277`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"454acc16-5865-49e6-b787-42fcc85d6317"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NX2tttt", "[", "zz_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X2tttt", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
          RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
          RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "//.", 
       "Numerical"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"F1", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"F2", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"F3", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"F4", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
         RowBox[{"F5", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
         RowBox[{"F6", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
         RowBox[{"F7", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
         RowBox[{"F8", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
         RowBox[{"F9", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
         RowBox[{"F10", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
         RowBox[{"F12", "[", "zz", "]"}]}], ",", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "}"}]}], ",", "50"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9175806641021886`*^9, 3.9175806903772435`*^9}, {
  3.9175825135415688`*^9, 3.917582537024006*^9}, {3.9251703931008043`*^9, 
  3.925170399440798*^9}, {3.9257832547570257`*^9, 3.9257832870103807`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"575628d6-5234-4e25-a52c-68951cce2186"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NX2tttt", "[", 
  FractionBox[
   RowBox[{"100000", "^", "2"}], 
   RowBox[{"17269", "^", "2"}]], "]"}]], "Input",
 CellChangeTimes->{{3.924919825957273*^9, 3.924919830067622*^9}, {
  3.9249199722725897`*^9, 3.9249199728491707`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"1646a51f-caa8-45d5-93b8-779eec37a0c9"],

Cell[BoxData["0.\
00238919506813161299785456572072242558265590150942839159948425244863507825579`\
50."], "Output",
 CellChangeTimes->{3.9175838638050337`*^9, 3.917584200789546*^9, 
  3.9249198499998293`*^9, 3.924920020121245*^9, 3.9251213127105503`*^9, 
  3.925170891415402*^9, 3.925171368839882*^9, 3.925219781909343*^9, 
  3.925220260888954*^9, 3.9257832759511547`*^9, 3.925783306893585*^9, 
  3.925783493717997*^9, 3.925864871510539*^9, 3.92590209573442*^9},
 CellLabel->"Out[51]=",ExpressionUUID->"0fa56995-e7e1-40e8-9b85-aef1f49fab9b"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"Z\[Gamma]", " ", "and", " ", "\[Gamma]\[Gamma]"}], ",", " ", 
   RowBox[{"caxi", "=", "0"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.9251703484004564`*^9, 3.9251703530675507`*^9}, {
  3.925171480777594*^9, 3.9251714824303093`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"91a7a886-c173-42a3-94d4-893469599c77"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"NX2tttt", "[", "zz_", "]"}], ":=", 
   RowBox[{"N", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"X2tttt", "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
          RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
          RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "//.", "Numerical"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
         RowBox[{"F1", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
         RowBox[{"F2", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
         RowBox[{"F3", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
         RowBox[{"F4", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
         RowBox[{"F5", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
         RowBox[{"F6", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
         RowBox[{"F7", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
         RowBox[{"F8", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
         RowBox[{"F9", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
         RowBox[{"F10", "[", "zz", "]"}]}], ",", 
        RowBox[{
         RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
         RowBox[{"F12", "[", "zz", "]"}]}], ",", 
        RowBox[{"z", "\[Rule]", "zz"}]}], "}"}]}], ",", "50"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.925170384052374*^9, 3.925170401497588*^9}, {
  3.925783339468761*^9, 3.925783342018235*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4ef4f36b-c582-44b7-8c89-fa92d090a6f8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NX2tttt", "[", 
  FractionBox[
   RowBox[{"100000", "^", "2"}], 
   RowBox[{"17269", "^", "2"}]], "]"}]], "Input",
 CellChangeTimes->{3.924919976171767*^9},
 CellLabel->"In[54]:=",ExpressionUUID->"8ec2102c-b95e-4df2-beb1-9ac404bc3379"],

Cell[BoxData["0.\
00485264914752888019632682352049706126318620069543049483046529998903747603065`\
50."], "Output",
 CellChangeTimes->{3.9175839394383264`*^9, 3.9175842242114305`*^9, 
  3.92491986863483*^9, 3.9249200393476257`*^9, 3.9251213311468277`*^9, 
  3.925170910268413*^9, 3.925171392271792*^9, 3.9252198010669127`*^9, 
  3.9252202899071007`*^9, 3.925783325879921*^9, 3.925783361513997*^9, 
  3.925783512453719*^9, 3.925864891984891*^9, 3.925902116383912*^9},
 CellLabel->"Out[54]=",ExpressionUUID->"6defc048-201d-47d0-baa0-032420bf461e"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculation of total cross sections ", "Section",
 CellChangeTimes->{{3.925864308721292*^9, 3.925864339550531*^9}, {
  3.925864851075075*^9, 
  3.925864852368988*^9}},ExpressionUUID->"b4ddf33a-bd58-4464-b122-\
d83af12d3717"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"mt", ",", "s"}], "]"}]], "Input",
 CellChangeTimes->{{3.925865034479187*^9, 3.925865059859396*^9}, {
  3.925865134502523*^9, 3.925865134672472*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"cdd34a8c-8e12-4895-8d3b-c4669a7432c5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GammaZ", "=", 
   FractionBox["24952", "10000"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox["10", "1322"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fac", "=", 
   RowBox[{
    FractionBox["38937966", "100000000"], "\[Times]", 
    RowBox[{"10", "^", "9"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925865269523903*^9, 3.925865308343997*^9}, {
  3.925865352891646*^9, 3.925865354632493*^9}, {3.925866387757721*^9, 
  3.9258663983485603`*^9}, {3.9259015141701655`*^9, 3.9259015153854933`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"9ad6028b-0ffe-4e17-900a-4e96292c5f5d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LO\[Gamma]\[Gamma]", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", "CA", "  ", "\[Pi]", " ", 
         SqrtBox[
          RowBox[{"s", " ", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["mt", "2"]}]}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["mt", "2"]}], "+", "s"}], ")"}], "*", " ", 
         SuperscriptBox["\[Alpha]", "2"]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["s", "3"]}]], 
       RowBox[{"eu", "^", "2"}]}], "/.", 
      RowBox[{"eu", "\[Rule]", 
       FractionBox["2", "3"]}]}], "/.", 
     RowBox[{"s", "\[Rule]", 
      RowBox[{"ssqrt", "^", "2"}]}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LO\[Gamma]Z", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "CA", " ", "\[Pi]", " ", 
           SqrtBox[
            RowBox[{"s", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "4"}], " ", 
                SuperscriptBox["mt", "2"]}], "+", "s"}], ")"}]}]], 
           RowBox[{"(", 
            RowBox[{"s", "+", 
             RowBox[{"2", 
              RowBox[{"mt", "^", "2"}]}]}], ")"}], 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"mz", "^", "2"}]}], ")"}], " ", "vec1", "*", "vec2", "*",
            " ", 
           SuperscriptBox["\[Alpha]", "2"]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["sin\[Theta]", "2"], 
           RowBox[{"s", "^", "2"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["GammaZ", "2"], " ", 
              SuperscriptBox["mz", "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["mz", "2"], "-", "s"}], ")"}], "2"]}], 
            ")"}]}]]}], "eu"}], "/.", 
       RowBox[{"eu", "\[Rule]", 
        FractionBox["2", "3"]}]}], "/.", 
      RowBox[{"s", "\[Rule]", 
       RowBox[{"ssqrt", "^", "2"}]}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vec1", "->", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "cos\[Theta]"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["8", "3"], 
            RowBox[{"sin\[Theta]", "^", "2"}]}]}], ")"}]}]}], ",", 
       RowBox[{"ax1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", "cos\[Theta]"}]]}]}], ",", 
       RowBox[{"vec2", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", "cos\[Theta]"}]]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", 
            RowBox[{"sin\[Theta]", "^", "2"}]}]}], ")"}]}]}], ",", 
       RowBox[{"sin\[Theta]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"mw", "^", "2"}], 
           RowBox[{"mz", "^", "2"}]]}]]}], ",", 
       RowBox[{"cos\[Theta]", "\[Rule]", 
        FractionBox["mw", "mz"]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"LOZZ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "CA", " ", "\[Pi]", " ", 
        SqrtBox[
         RowBox[{"s", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["mt", "2"]}], "+", "s"}], ")"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["ax1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              SuperscriptBox["mt", "2"]}], "+", "s"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["mt", "2"]}], "+", "s"}], ")"}], " ", 
           SuperscriptBox["vec1", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["ax1", "2"], "+", 
          SuperscriptBox["vec2", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Alpha]", "2"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["GammaZ", "2"], " ", 
           SuperscriptBox["mz", "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["mz", "2"], "-", "s"}], ")"}], "2"]}], ")"}], " ",
         "s", " ", 
        SuperscriptBox["sin\[Theta]", "4"]}]], "/.", 
      RowBox[{"s", "->", 
       RowBox[{"ssqrt", "^", "2"}]}]}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"vec1", "\[Rule]", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"4", "cos\[Theta]"}]], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            FractionBox["8", "3"], 
            RowBox[{"sin\[Theta]", "^", "2"}]}]}], ")"}]}]}], ",", 
       RowBox[{"ax1", "\[Rule]", 
        RowBox[{"-", 
         FractionBox["1", 
          RowBox[{"4", "cos\[Theta]"}]]}]}], ",", 
       RowBox[{"vec2", "\[Rule]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", "cos\[Theta]"}]]}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", 
            RowBox[{"sin\[Theta]", "^", "2"}]}]}], ")"}]}]}], ",", 
       RowBox[{"sin\[Theta]", "\[Rule]", 
        SqrtBox[
         RowBox[{"1", "-", 
          FractionBox[
           RowBox[{"mw", "^", "2"}], 
           RowBox[{"mz", "^", "2"}]]}]]}], ",", 
       RowBox[{"cos\[Theta]", "\[Rule]", 
        FractionBox["mw", "mz"]}]}], "}"}]}], "//", "Simplify"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.925864683579494*^9, 3.9258647099141226`*^9}, {
  3.925864984383473*^9, 3.925865015219591*^9}, {3.925865062557876*^9, 
  3.9258652565896883`*^9}, {3.925865360544417*^9, 3.925865444663569*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"5d18842d-5e95-4200-b0a7-edcc13148c18"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LO\[Gamma]\[Gamma]", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X2ttVtt", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "Fgtt\[Gamma]\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X1 = \>\"", ",", "XX1"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2Vtt = \>\"", ",", " ", "XX2a"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2gtt = \>\"", ",", " ", "XX2b"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2tttt = \>\"", ",", " ", "XX2c"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925865463299076*^9, 3.925865481121379*^9}, {
   3.925865534799932*^9, 3.925865548846281*^9}, {3.925865594407217*^9, 
   3.925865711452396*^9}, {3.9258657464964743`*^9, 3.925865848386373*^9}, {
   3.9258659128364487`*^9, 3.9258662718923798`*^9}, {3.925866459074622*^9, 
   3.925866474208728*^9}, {3.925866513680161*^9, 3.92586651731915*^9}, {
   3.925866557411572*^9, 3.925866575551976*^9}, {3.9258666145802*^9, 
   3.9258666365553226`*^9}, {3.925866856098083*^9, 3.925866858495695*^9}, {
   3.925866937951522*^9, 3.925866938088488*^9}, {3.925867069151119*^9, 
   3.9258671013146353`*^9}, {3.925867204039469*^9, 3.9258672109295607`*^9}, {
   3.925867691228866*^9, 3.925867697828493*^9}, 3.925868074678951*^9, {
   3.925901518223015*^9, 3.925901534603531*^9}, {3.92590223269768*^9, 
   3.9259022358669558`*^9}, {3.925902277066572*^9, 3.925902280724864*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"80c1808f-15d3-43f6-9b8f-0a08d5732ad7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]Z", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LO\[Gamma]Z", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X2ttVtt", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "FgttZ\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X1 = \>\"", ",", "XX1"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2Vtt = \>\"", ",", " ", "XX2a"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2gtt = \>\"", ",", " ", "XX2b"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2tttt = \>\"", ",", " ", "XX2c"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925867124040951*^9, 3.9258671343098583`*^9}, {
   3.925867171265237*^9, 3.9258671794392776`*^9}, {3.925867682869186*^9, 
   3.9258676875195017`*^9}, 3.925868071857415*^9, {3.925901540214965*^9, 
   3.9259015469756355`*^9}, 3.925902247756763*^9, 3.925902287995316*^9},
 CellLabel->"In[74]:=",ExpressionUUID->"6d490e6a-aa13-4cf1-9294-4f0822b8c136"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZ", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LOZZ", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X1", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"X2ttVtt", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "Fgtt\[Gamma]\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X1 = \>\"", ",", "XX1"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2Vtt = \>\"", ",", " ", "XX2a"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2gtt = \>\"", ",", " ", "XX2b"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<X2tttt = \>\"", ",", " ", "XX2c"}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9258672215970707`*^9, 3.925867244027611*^9}, {
   3.925867296065866*^9, 3.92586737801725*^9}, {3.9258674361887827`*^9, 
   3.925867538617915*^9}, {3.9258676340927134`*^9, 3.925867643127202*^9}, {
   3.9258680620198655`*^9, 3.9258680625624557`*^9}, {3.9259015415867443`*^9, 
   3.92590155311902*^9}, 3.925902251702154*^9, 3.9259022968505707`*^9},
 CellLabel->"In[75]:=",ExpressionUUID->"b404d226-e38e-4d2f-adbb-39c3ac6f79f5"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "output", " ", "are", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"LO", 
      RowBox[{"(", "pb", ")"}]}], ",", " ", 
     RowBox[{"NLO", 
      RowBox[{"(", "pb", ")"}]}], ",", " ", 
     RowBox[{"NNLO", 
      RowBox[{"(", "pb", ")"}]}]}], "}"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.925867844867873*^9, 3.9258678732001038`*^9}, 
   3.9258681750282946`*^9},
 CellLabel->"In[66]:=",ExpressionUUID->"c4491522-28b5-453d-b51e-22e1e1a794c3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]\[Gamma]", "[", 
  RowBox[{"500", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.925866284071081*^9, 3.925866286941084*^9}, {
  3.925902198834672*^9, 3.925902202490714*^9}, {3.925902303271172*^9, 
  3.9259023041943007`*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"af18c968-ec15-43ed-bc37-393f10cd6690"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "3.9026795603648911094443522655555304764036406025229313733707`58.\
59136289386941"}],
  SequenceForm[
  "X1 = ", 3.9026795603648911094443522655555304764036406025229313733707`58.\
59136289386941],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867251511224*^9, 3.9258677094643106`*^9, 
  3.925867881080452*^9, 3.9259022042976933`*^9, 3.9259022578744698`*^9, 
  3.9259023060442457`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[76]:=",ExpressionUUID->"d06bf17e-4854-470c-841c-\
15ea42cb6367"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "15.481656679752584837372886894306593517932420150226656159719`58.\
18981743234026"}],
  SequenceForm[
  "X2Vtt = ", 
   15.481656679752584837372886894306593517932420150226656159719`58.\
18981743234026],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867251511224*^9, 3.9258677094643106`*^9, 
  3.925867881080452*^9, 3.9259022042976933`*^9, 3.9259022578744698`*^9, 
  3.9259023060453253`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[76]:=",ExpressionUUID->"f4c7a97e-19f4-4254-abb9-\
a3db4fb16483"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.00021662161545870921953261184139895015429019556060240070824297`58.\
335701790267436"}],
  SequenceForm[
  "X2gtt = ", 
   0.00021662161545870921953261184139895015429019556060240070824297`58.\
335701790267436],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867251511224*^9, 3.9258677094643106`*^9, 
  3.925867881080452*^9, 3.9259022042976933`*^9, 3.9259022578744698`*^9, 
  3.925902306046726*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[76]:=",ExpressionUUID->"b9049920-13da-4007-b70b-\
208c86f04769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867251511224*^9, 3.9258677094643106`*^9, 
  3.925867881080452*^9, 3.9259022042976933`*^9, 3.9259022578744698`*^9, 
  3.925902306047895*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[76]:=",ExpressionUUID->"6f44dc68-b92f-4c36-b231-\
df894afcabc2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.44576781001043040710649103425516845146`20.", ",", 
   RowBox[{"0.44576781001043040710649103425516845146`20.", "+", 
    RowBox[{"0.5537601823738804230238666611110750278`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.44576781001043040710649103425516845146`20.", "+", 
    RowBox[{"0.5537601823738804230238666611110750278`20.", " ", "als"}], "+", 
    
    RowBox[{"0.69924998773487324539518752813178404955`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.925866314091346*^9, 3.925866501083634*^9, 
  3.9258665434981623`*^9, 3.925866578719408*^9, 3.925866904749333*^9, 
  3.925866941322958*^9, 3.92586710817938*^9, 3.9258672525730047`*^9, 
  3.925867709469935*^9, 3.9258678810871162`*^9, 3.925902204304199*^9, 
  3.925902257879568*^9, 3.925902306048976*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"3dbbdba7-7c9a-47c2-9bb6-90998652751d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]Z", "[", 
  RowBox[{"500", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.925867153960503*^9, 3.925867154160376*^9}, {
   3.925902266129032*^9, 3.925902268677346*^9}, 3.925902310347272*^9},
 CellLabel->"In[77]:=",ExpressionUUID->"389480fa-6fc4-47bf-8526-f76f5954baf2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941"}],
  SequenceForm[
  "X1 = ", 3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867183698862*^9, 3.925867713842717*^9, 
  3.925867882366781*^9, 3.925902311979145*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[77]:=",ExpressionUUID->"853970b7-ce0c-42e4-8a67-\
b87cc613a82b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "15.48165667975258483737288689430659351793242015022665615932`57.\
18981743234026"}],
  SequenceForm[
  "X2Vtt = ", 
   15.48165667975258483737288689430659351793242015022665615932`57.\
18981743234026],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867183698862*^9, 3.925867713842717*^9, 
  3.925867882366781*^9, 3.925902311982696*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[77]:=",ExpressionUUID->"e0eb3eb0-e64b-402e-9221-\
dcc72c945819"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.0003622763087312891908162015051069100231121420015690449260597`57.\
559039934024355"}],
  SequenceForm[
  "X2gtt = ", 
   0.0003622763087312891908162015051069100231121420015690449260597`57.\
559039934024355],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867183698862*^9, 3.925867713842717*^9, 
  3.925867882366781*^9, 3.925902311986224*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[77]:=",ExpressionUUID->"e8306427-f791-45d0-8b35-\
a26d829eca29"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867183698862*^9, 3.925867713842717*^9, 
  3.925867882366781*^9, 3.9259023119877243`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[77]:=",ExpressionUUID->"efae9729-2bd5-4e54-980b-\
45a34dcc4ab7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.02194809203269471170465001710344146526`20.", ",", 
   RowBox[{"0.02194809203269471170465001710344146526`20.", "+", 
    RowBox[{"0.02726526943813943760911587051418982851`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.02194809203269471170465001710344146526`20.", "+", 
    RowBox[{"0.02726526943813943760911587051418982851`20.", " ", "als"}], "+", 
    RowBox[{"0.03442901691804914937052388900841514245`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.925867713848671*^9, 3.92586788237214*^9, 
  3.925902311988791*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"6d9c4ad8-a1af-4e8d-8429-5d3d915eda69"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZZ", "[", 
  RowBox[{"500", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.925867255738295*^9, 3.925867258466639*^9}, 
   3.92590231670975*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"9a999402-a9e6-4b2a-9e00-ed20933f5a58"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "5.385227064109447393497699714112297255282992908621122376025`57.\
73120401972514"}],
  SequenceForm[
  "X1 = ", 5.385227064109447393497699714112297255282992908621122376025`57.\
73120401972514],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9258672589373426`*^9, 3.925867387266398*^9, {3.92586747349404*^9, 
   3.9258675024486027`*^9}, 3.92586754315142*^9, 3.9258676481279078`*^9, 
   3.925867715372342*^9, 3.9258678839372873`*^9, 3.9259023193735247`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[78]:=",ExpressionUUID->"5aa74d26-5b96-4294-a61b-\
71c7f5f362e3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "46.69192781157590693274966438175822777318031297868093892108`57.\
669241805407474"}],
  SequenceForm[
  "X2Vtt = ", 
   46.69192781157590693274966438175822777318031297868093892108`57.\
669241805407474],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9258672589373426`*^9, 3.925867387266398*^9, {3.92586747349404*^9, 
   3.9258675024486027`*^9}, 3.92586754315142*^9, 3.9258676481279078`*^9, 
   3.925867715372342*^9, 3.9258678839372873`*^9, 3.925902319377486*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[78]:=",ExpressionUUID->"163b9cb7-3842-496a-8fc9-\
6d63c490d21b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.0002166216154587092195326118413989501542901955606024006952943`57.\
335701790267436"}],
  SequenceForm[
  "X2gtt = ", 
   0.0002166216154587092195326118413989501542901955606024006952943`57.\
335701790267436],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9258672589373426`*^9, 3.925867387266398*^9, {3.92586747349404*^9, 
   3.9258675024486027`*^9}, 3.92586754315142*^9, 3.9258676481279078`*^9, 
   3.925867715372342*^9, 3.9258678839372873`*^9, 3.9259023193804417`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[78]:=",ExpressionUUID->"16b9a4d8-12bf-4a26-a13d-\
d1d41d57e44f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.9258672589373426`*^9, 3.925867387266398*^9, {3.92586747349404*^9, 
   3.9258675024486027`*^9}, 3.92586754315142*^9, 3.9258676481279078`*^9, 
   3.925867715372342*^9, 3.9258678839372873`*^9, 3.925902319381699*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[78]:=",ExpressionUUID->"ccdeed04-dde6-4bd9-a204-\
024d1f45efe2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0829323824737824916891419635031733245`20.", ",", 
   RowBox[{"0.0829323824737824916891419635031733245`20.", "+", 
    RowBox[{"0.14216028614612510116700129807907156826`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.0829323824737824916891419635031733245`20.", "+", 
    RowBox[{"0.14216028614612510116700129807907156826`20.", " ", "als"}], "+", 
    RowBox[{"0.39234508530322814622192394042414656627`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9258672603204193`*^9, 3.92586738726757*^9, {3.925867473507704*^9, 
   3.925867502453373*^9}, 3.925867543156814*^9, 3.9258676481321297`*^9, 
   3.9258677153771563`*^9, 3.925867883941887*^9, 3.925902319382719*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"66e451e4-5a3b-4b7c-aefc-b9bf1cb6a814"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]\[Gamma]", "[", 
  RowBox[{"1000", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.92586775028573*^9, 3.9258677507804823`*^9}, {
  3.925902324326429*^9, 3.925902328203951*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"f98e4ede-251c-4200-9171-40e446c48df6"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "1.4542003245888891999319739417418306300415776887577100236666`58.\
16262423724579"}],
  SequenceForm[
  "X1 = ", 1.4542003245888891999319739417418306300415776887577100236666`58.\
16262423724579],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867773744257*^9, 3.925867906457142*^9, 
  3.925902350071443*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[79]:=",ExpressionUUID->"5d78eadd-91d1-4060-9a08-\
2276f1b5a8b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "1.2375119000211718765959045566276546138295966131683162306612`58.\
09254938383889"}],
  SequenceForm[
  "X2Vtt = ", 
   1.2375119000211718765959045566276546138295966131683162306612`58.\
09254938383889],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867773744257*^9, 3.925867906457142*^9, 
  3.9259023500729733`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[79]:=",ExpressionUUID->"50cd3bf0-8206-4a9d-a77a-\
fc44ac462883"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.06792148588485599359155192895743368644173827404588149899718`57.\
83200717818607"}],
  SequenceForm[
  "X2gtt = ", 
   0.06792148588485599359155192895743368644173827404588149899718`57.\
83200717818607],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867773744257*^9, 3.925867906457142*^9, 
  3.925902350074273*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[79]:=",ExpressionUUID->"d65e75af-8605-4c7b-b291-\
316cccdac05c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", 
   "0.004852649147528880196326823520497061263186200695430494830465299989037476\
03065`50."}],
  SequenceForm[
  "X2tttt = ", 
   0.0048526491475288801963268235204970612631862006954304948304652999890374760\
3065`50.],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867773744257*^9, 3.925867906457142*^9, 
  3.925902350075157*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[79]:=",ExpressionUUID->"af005661-41e7-4876-8497-\
8651becefb0f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.1237412972724843042047522298712323454`20.", ",", 
   RowBox[{"0.1237412972724843042047522298712323454`20.", "+", 
    RowBox[{"0.05727815617759360598544508066517192576`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.1237412972724843042047522298712323454`20.", "+", 
    RowBox[{"0.05727815617759360598544508066517192576`20.", " ", "als"}], "+", 
    RowBox[{"0.01642786146095694806722487998551030564`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.925867773748838*^9, 3.925867906462563*^9, 
  3.9259023500762377`*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"0df56cdd-002f-41bd-a8ac-a41ce673ff27"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[Gamma]Z", "[", 
  RowBox[{"1000", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.925867753835395*^9, 3.9258677551776114`*^9}, 
   3.925902335787916*^9},
 CellLabel->"In[80]:=",ExpressionUUID->"8e88cc86-02dd-4c61-809c-b9add32670fe"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "1.4542003245888891999319739417418306300415776887577100236666`58.\
16262423724579"}],
  SequenceForm[
  "X1 = ", 1.4542003245888891999319739417418306300415776887577100236666`58.\
16262423724579],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867795492127*^9, 3.925867928546958*^9, 
  3.92590237050725*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[80]:=",ExpressionUUID->"8c7b15c9-bf24-4131-a36d-\
f775d7979f7f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "1.237511900021171876595904556627654613829596613168316232143`57.\
092549383838886"}],
  SequenceForm[
  "X2Vtt = ", 
   1.237511900021171876595904556627654613829596613168316232143`57.\
092549383838886],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867795492127*^9, 3.925867928546958*^9, 
  3.925902370508821*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[80]:=",ExpressionUUID->"e3f90361-1996-4eea-b58e-\
379669ce60e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.11359136592996310229896861729218090940598792209446272097615`58.\
05534532194298"}],
  SequenceForm[
  "X2gtt = ", 
   0.11359136592996310229896861729218090940598792209446272097615`58.\
05534532194298],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867795492127*^9, 3.925867928546958*^9, 
  3.9259023705100393`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[80]:=",ExpressionUUID->"7aa80c3b-4c33-4132-bd6c-\
87c0bdb64e62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", 
   "0.004852649147528880196326823520497061263186200695430494830465299989037476\
03065`50."}],
  SequenceForm[
  "X2tttt = ", 
   0.0048526491475288801963268235204970612631862006954304948304652999890374760\
3065`50.],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867795492127*^9, 3.925867928546958*^9, 
  3.9259023705108757`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[80]:=",ExpressionUUID->"f300f14c-e6eb-40de-893d-\
9a161fcede3d"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.0059393483418543965874600760458154273`20.", ",", 
   RowBox[{"0.0059393483418543965874600760458154273`20.", "+", 
    RowBox[{"0.00274924321480760074609139500557583049`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.0059393483418543965874600760458154273`20.", "+", 
    RowBox[{"0.00274924321480760074609139500557583049`20.", " ", "als"}], "+", 
    RowBox[{"0.00081598959681504608728256906587865567`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9258677954981937`*^9, 3.925867928554864*^9, 
  3.925902370511939*^9},
 CellLabel->"Out[80]=",ExpressionUUID->"ab0db899-cc41-498f-824f-cb10cad915ec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ZZ", "[", 
  RowBox[{"1000", ",", 
   FractionBox["17269", "100"], ",", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.925867757473461*^9, 3.9258677581592827`*^9}, {
   3.925867828231019*^9, 3.925867828766189*^9}, 3.925902340063292*^9},
 CellLabel->"In[81]:=",ExpressionUUID->"e02c6af5-104a-4804-9986-7f533c541335"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "2.2426951574800932246853172808594703208686883376381855966545`58.\
350770245307615"}],
  SequenceForm[
  "X1 = ", 2.2426951574800932246853172808594703208686883376381855966545`58.\
350770245307615],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867797095995*^9, 3.925867851917349*^9, 
  3.925867951253368*^9, 3.925902391962089*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[81]:=",ExpressionUUID->"15331f19-2d15-47c1-83e9-\
bb164e05f528"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "11.223893112844966478642671723980477719112879613736321818496`58.\
05014352217545"}],
  SequenceForm[
  "X2Vtt = ", 
   11.223893112844966478642671723980477719112879613736321818496`58.\
05014352217545],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867797095995*^9, 3.925867851917349*^9, 
  3.925867951253368*^9, 3.925902391963849*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[81]:=",ExpressionUUID->"b071cfb3-ca97-43b7-9209-\
51b2bf99371a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.06792148588485599359155192895743368644173827404588149901264`57.\
83200717818607"}],
  SequenceForm[
  "X2gtt = ", 
   0.06792148588485599359155192895743368644173827404588149901264`57.\
83200717818607],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867797095995*^9, 3.925867851917349*^9, 
  3.925867951253368*^9, 3.925902391966148*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[81]:=",ExpressionUUID->"1b4a2688-23fe-414a-8907-\
40f07456b944"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", 
   "0.002389195068131612997854565720722425582655901509428391599484252448635078\
25579`50."}],
  SequenceForm[
  "X2tttt = ", 
   0.0023891950681316129978545657207224255826559015094283915994842524486350782\
5579`50.],
  Editable->False]], "Print",
 CellChangeTimes->{3.925867797095995*^9, 3.925867851917349*^9, 
  3.925867951253368*^9, 3.925902391967125*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[81]:=",ExpressionUUID->"91d077df-d5d0-48f6-894a-\
8b4480700596"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.03713027759773218280057266496304605503`20.", ",", 
   RowBox[{"0.03713027759773218280057266496304605503`20.", "+", 
    RowBox[{"0.02650626702643117563534893727420145309`20.", " ", "als"}]}], 
   ",", 
   RowBox[{"0.03713027759773218280057266496304605503`20.", "+", 
    RowBox[{"0.02650626702643117563534893727420145309`20.", " ", "als"}], "+", 
    RowBox[{"0.04248973971669942917943985260540425785`20.", " ", 
     SuperscriptBox["als", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.925867797100918*^9, 3.9258678519237823`*^9, 
  3.925867951257963*^9, 3.9259023919690027`*^9},
 CellLabel->"Out[81]=",ExpressionUUID->"c7932532-3711-462c-ac84-cf0c9252e2e3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Calculation of total cross sections in MSBar scheme", "Section",
 CellChangeTimes->{{3.925864308721292*^9, 3.925864339550531*^9}, {
  3.925864851075075*^9, 3.925864852368988*^9}, {3.9259012934487343`*^9, 
  3.92590129777816*^9}, {3.925904763344549*^9, 
  3.925904764188074*^9}},ExpressionUUID->"0c29cbee-937e-4fda-a214-\
7ac6dda9efe3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"GammaZ", "=", 
   FractionBox["24952", "10000"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Alpha]", "=", 
   FractionBox["10", "1322"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fac", "=", 
   RowBox[{
    FractionBox["38937966", "100000000"], "\[Times]", 
    RowBox[{"10", "^", "9"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.925865269523903*^9, 3.925865308343997*^9}, {
  3.925865352891646*^9, 3.925865354632493*^9}, {3.925866387757721*^9, 
  3.9258663983485603`*^9}, {3.9259013093629293`*^9, 3.925901310927704*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"b7462c76-3bc1-4cb3-8729-e346ad367c66"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "newX1", " ", "and", " ", "newX2", " ", "are", " ", "from", " ", "the", " ",
    "relations", " ", "between", " ", "OS", " ", "and", " ", "MSBar", " ", 
   "scheme"}], "*)"}]], "Input",
 CellChangeTimes->{{3.925904666906015*^9, 3.925904707844551*^9}, {
  3.92590480062603*^9, 
  3.925904842105332*^9}},ExpressionUUID->"1581b0ec-f129-4943-a166-\
4505aa079e1a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"newX1", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<newX1.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newX2", "=", 
   RowBox[{
    RowBox[{"Get", "[", "\"\<newX2.m\>\"", "]"}], "//.", 
    RowBox[{
     RowBox[{"Log", "[", 
      SubscriptBox["\[Mu]", "mt"], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox["1", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "\[Mu]2s", "]"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"1", "-", "w"}], "]"}]}], "-", 
        RowBox[{"Log", "[", 
         RowBox[{"-", "w"}], "]"}]}], ")"}]}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9259024433066187`*^9, 3.925902468980403*^9}, {
  3.925902590990726*^9, 3.9259025918247967`*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"34719cdf-e33d-426b-83fc-c43aa0200fec"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]\[Gamma]MSBar", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LO\[Gamma]\[Gamma]", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X1", "+", "newX1"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttVtt", "+", "newX2"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "Fgtt\[Gamma]\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925865463299076*^9, 3.925865481121379*^9}, {
   3.925865534799932*^9, 3.925865548846281*^9}, {3.925865594407217*^9, 
   3.925865711452396*^9}, {3.9258657464964743`*^9, 3.925865848386373*^9}, {
   3.9258659128364487`*^9, 3.9258662718923798`*^9}, {3.925866459074622*^9, 
   3.925866474208728*^9}, {3.925866513680161*^9, 3.92586651731915*^9}, {
   3.925866557411572*^9, 3.925866575551976*^9}, {3.9258666145802*^9, 
   3.9258666365553226`*^9}, {3.925866856098083*^9, 3.925866858495695*^9}, {
   3.925866937951522*^9, 3.925866938088488*^9}, {3.925867069151119*^9, 
   3.9258671013146353`*^9}, {3.925867204039469*^9, 3.9258672109295607`*^9}, {
   3.925867691228866*^9, 3.925867697828493*^9}, 3.925868074678951*^9, {
   3.925901353465911*^9, 3.925901371609022*^9}, {3.925901418167302*^9, 
   3.9259014311364393`*^9}, {3.925901473940032*^9, 3.9259014749310055`*^9}, {
   3.9259024741623774`*^9, 3.9259024791365423`*^9}, {3.925902520277788*^9, 
   3.9259025260885*^9}},
 CellLabel->
  "In[117]:=",ExpressionUUID->"5a641921-cd0e-490f-8223-62f09faf9130"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]ZMSBar", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LO\[Gamma]Z", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X1", "+", "newX1"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttVtt", "+", "newX2"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "FgttZ\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "0"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925867124040951*^9, 3.9258671343098583`*^9}, {
   3.925867171265237*^9, 3.9258671794392776`*^9}, {3.925867682869186*^9, 
   3.9258676875195017`*^9}, 3.925868071857415*^9, {3.9259013549222307`*^9, 
   3.92590136900176*^9}, {3.9259014439318295`*^9, 3.92590148129615*^9}, {
   3.925902621421586*^9, 3.925902635045953*^9}},
 CellLabel->"In[98]:=",ExpressionUUID->"cbe81591-fc6e-47ce-821c-7523ab269c35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ZZMSBar", "[", 
   RowBox[{"Nssqrt_", ",", "Nmt_", ",", "N\[Mu]2s_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "LO", ",", "XX1", ",", "XX2a", ",", "XX2b", ",", "XX2c", ",", 
      "NNumerical", ",", "Nzz"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Nzz", "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"Nssqrt", "^", "2"}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"Nmt", "^", "2"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"NNumerical", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"z", "\[Rule]", "Nzz"}], ",", 
        RowBox[{"\[Mu]2s", "\[Rule]", "N\[Mu]2s"}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"LO", "=", 
      RowBox[{
       RowBox[{"LOZZ", "/.", 
        RowBox[{"ssqrt", "->", "Nssqrt"}]}], "/.", 
       RowBox[{"mt", "\[Rule]", "Nmt"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"XX1", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X1", "+", "newX1"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "/.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2a", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttVtt", "+", "newX2"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{"w", "\[Rule]", 
            RowBox[{
             FractionBox["1", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "4"}], "+", "z"}]], " ", 
                SqrtBox["z"]}], "-", "z"}], ")"}]}]}], "}"}]}], "//.", 
         "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2b", "=", 
      RowBox[{"Ginsh", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"X2ttgtt", "/.", 
            RowBox[{"Fgtt", "\[Rule]", "Fgtt\[Gamma]\[Gamma]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
             RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
             RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "\[Rule]", 
             RowBox[{
              FractionBox["1", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{
                 SqrtBox[
                  RowBox[{
                   RowBox[{"-", "4"}], "+", "z"}]], " ", 
                 SqrtBox["z"]}], "-", "z"}], ")"}]}]}], ",", 
            RowBox[{"r1", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "-", "4"}], ")"}]}]]}], ",", 
            RowBox[{"r2", "\[Rule]", 
             SqrtBox[
              RowBox[{"z", 
               RowBox[{"(", 
                RowBox[{"z", "+", "4"}], ")"}]}]]}], ",", 
            RowBox[{"y", "\[Rule]", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "z"}], "-", 
                SqrtBox[
                 RowBox[{
                  RowBox[{"-", "16"}], "+", 
                  SuperscriptBox["z", "2"]}]], "+", 
                RowBox[{
                 SqrtBox["2"], " ", 
                 SqrtBox[
                  RowBox[{"z", 
                   RowBox[{"(", 
                    RowBox[{"z", "+", 
                    SqrtBox[
                    RowBox[{
                    RowBox[{"-", "16"}], "+", 
                    SuperscriptBox["z", "2"]}]]}], ")"}]}]]}]}], ")"}]}]}]}], 
           "}"}]}], "//.", "NNumerical"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x1", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "+", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}], ",", 
          RowBox[{"x2", "\[Rule]", 
           FractionBox[
            RowBox[{"1", "-", 
             RowBox[{
              SqrtBox["3"], "I"}]}], "2"]}]}], "}"}], ",", 
        RowBox[{"PrecisionGoal", "\[Rule]", "50"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"XX2c", "=", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"Nzz", "<=", "16"}], ",", "0", ",", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"X2tttt", "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cvecu", "\[Rule]", "Ncvecu"}], ",", 
               RowBox[{"cvecd", "\[Rule]", "Ncvecd"}], ",", 
               RowBox[{"caxi", "\[Rule]", "Ncaxi"}]}], "}"}]}], "//.", 
            "NNumerical"}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"FF", "[", "1", "]"}], "\[Rule]", 
              RowBox[{"F1", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "2", "]"}], "\[Rule]", 
              RowBox[{"F2", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "3", "]"}], "\[Rule]", 
              RowBox[{"F3", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "4", "]"}], "\[Rule]", 
              RowBox[{"F4", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "5", "]"}], "\[Rule]", 
              RowBox[{"F5", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "6", "]"}], "\[Rule]", 
              RowBox[{"F6", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "7", "]"}], "\[Rule]", 
              RowBox[{"F7", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "8", "]"}], "\[Rule]", 
              RowBox[{"F8", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "9", "]"}], "\[Rule]", 
              RowBox[{"F9", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "10", "]"}], "\[Rule]", 
              RowBox[{"F10", "[", "Nzz", "]"}]}], ",", 
             RowBox[{
              RowBox[{"FF", "[", "12", "]"}], "\[Rule]", 
              RowBox[{"F12", "[", "Nzz", "]"}]}], ",", 
             RowBox[{"z", "\[Rule]", "Nzz"}]}], "}"}]}], ",", "50"}], "]"}]}],
        "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Fac", "*", 
         RowBox[{"{", 
          RowBox[{"LO", ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}]}], ")"}]}], ",", 
           RowBox[{"LO", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               FractionBox["als", "Pi"], "XX1"}], "+", 
              RowBox[{
               FractionBox[
                RowBox[{"als", "^", "2"}], 
                RowBox[{"Pi", "^", "2"}]], 
               RowBox[{"(", 
                RowBox[{"XX2a", "+", "XX2b", "+", "XX2c"}], ")"}]}]}], 
             ")"}]}]}], "}"}]}], "//", "Expand"}], ",", "20"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9258672215970707`*^9, 3.925867244027611*^9}, {
   3.925867296065866*^9, 3.92586737801725*^9}, {3.9258674361887827`*^9, 
   3.925867538617915*^9}, {3.9258676340927134`*^9, 3.925867643127202*^9}, {
   3.9258680620198655`*^9, 3.9258680625624557`*^9}, {3.925901356572375*^9, 
   3.9259013645787044`*^9}, 3.9259014467352486`*^9, 3.9259014847466173`*^9, {
   3.9259026235788794`*^9, 3.9259026421191053`*^9}},
 CellLabel->"In[99]:=",ExpressionUUID->"bcc45934-013b-41d0-8134-1892e190a90c"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    SqrtBox["s"], " ", "=", " ", 
    RowBox[{"500", "GeV"}]}], ",", " ", 
   RowBox[{"mtMSBar", " ", "=", " ", "150.26366"}], ",", " ", 
   RowBox[{"als", " ", "=", " ", "0.09520758"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.925902813009286*^9, 3.925902844519709*^9}, {
   3.925904397077753*^9, 3.9259043978125257`*^9}, 
   3.925904915309967*^9},ExpressionUUID->"36a05210-0811-461b-8be3-\
e45bf8c4b411"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Gamma]\[Gamma]", "[", 
     RowBox[{"500", ",", 
      FractionBox["17269", "100"], ",", "1"}], "]"}], "+", 
    RowBox[{"\[Gamma]Z", "[", 
     RowBox[{"500", ",", 
      FractionBox["17269", "100"], ",", "1"}], "]"}], "+", 
    RowBox[{"ZZ", "[", 
     RowBox[{"500", ",", 
      FractionBox["17269", "100"], ",", "1"}], "]"}]}], ")"}], "/.", 
  RowBox[{"als", "->", "0.09520758"}]}]], "Input",
 CellChangeTimes->{{3.9259028568016453`*^9, 3.925902896908296*^9}, {
  3.92590293412145*^9, 3.925902954998638*^9}, {3.925904458125146*^9, 
  3.9259044831005783`*^9}},
 CellLabel->
  "In[128]:=",ExpressionUUID->"be877a35-3708-4b0e-8a12-72407ed8ef1f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941"}],
  SequenceForm[
  "X1 = ", 3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904484702827*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"3730b508-2698-4082-\
9523-bdc2dc28972f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "15.481656679752584837372886894306593517932420150226656159515`58.\
18981743234026"}],
  SequenceForm[
  "X2Vtt = ", 
   15.481656679752584837372886894306593517932420150226656159515`58.\
18981743234026],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.9259044847047443`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"e1c5638c-424c-4e4b-\
a462-cf9659bcf78f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.00021662161545870921953261184139895015429019556060240069594937`58.\
335701790267436"}],
  SequenceForm[
  "X2gtt = ", 
   0.00021662161545870921953261184139895015429019556060240069594937`58.\
335701790267436],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904484707836*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"40a92f29-34ef-4080-\
9014-887246dd6e23"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.9259044847092867`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"b3899faf-dfb8-4219-\
bbb9-22666362cb68"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941"}],
  SequenceForm[
  "X1 = ", 3.9026795603648911094443522655555304764036406025229313733694`58.\
59136289386941],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904485999398*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"1b8189c7-b130-4fc6-\
81f3-40c488b41095"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "15.48165667975258483737288689430659351793242015022665615927`57.\
18981743234026"}],
  SequenceForm[
  "X2Vtt = ", 
   15.48165667975258483737288689430659351793242015022665615927`57.\
18981743234026],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.92590448600159*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"a8700565-8044-44de-\
b3e8-510ecad9b060"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.0003622763087312891908162015051069100231121420015690449236749`57.\
559039934024355"}],
  SequenceForm[
  "X2gtt = ", 
   0.0003622763087312891908162015051069100231121420015690449236749`57.\
559039934024355],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904486003035*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"6188004e-b637-48cf-\
9abf-063ac30f1957"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904486004307*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"d2a577ee-4852-49b1-\
8d33-29e977f7807a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X1 = \"\>", "\[InvisibleSpace]", 
   "5.385227064109447393497699714112297255282992908621122376028`57.\
73120401972514"}],
  SequenceForm[
  "X1 = ", 5.385227064109447393497699714112297255282992908621122376028`57.\
73120401972514],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904487702423*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"5834a12c-5b69-42ed-\
bf97-74f6b458e4b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2Vtt = \"\>", "\[InvisibleSpace]", 
   "46.69192781157590693274966438175822777318031297868093892082`57.\
669241805407474"}],
  SequenceForm[
  "X2Vtt = ", 
   46.69192781157590693274966438175822777318031297868093892082`57.\
669241805407474],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904487705209*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"41fdfc28-161a-4558-\
b577-4c699ed0268c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2gtt = \"\>", "\[InvisibleSpace]", 
   "0.0002166216154587092195326118413989501542901955606024006971347`57.\
335701790267436"}],
  SequenceForm[
  "X2gtt = ", 
   0.0002166216154587092195326118413989501542901955606024006971347`57.\
335701790267436],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.9259044877074623`*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"0aa7c077-a73f-465f-\
8b8c-ca3cbc3c631d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"X2tttt = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["X2tttt = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.925902880613274*^9, 3.925902898875198*^9}, {
   3.92590295104922*^9, 3.925902956663279*^9}, 3.925904419700696*^9, 
   3.925904487711562*^9},
 CellLabel->
  "\:6b63\:5728\:8ba1\:7b97In[128]:=",ExpressionUUID->"f85ab77e-0110-4c30-\
aa62-d38e802213f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.55064828451690761050028301486178324121`20.", ",", "0.6195010485184167`", 
   ",", "0.6297078750653495`"}], "}"}]], "Output",
 CellChangeTimes->{{3.9259028834192457`*^9, 3.925902901678939*^9}, {
   3.92590295411508*^9, 3.925902959528323*^9}, 3.925904422946555*^9, 
   3.9259044877176247`*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"abb7c258-d8f0-4d5c-85fe-b381529c8bff"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Gamma]\[Gamma]MSBar", "[", 
     RowBox[{"500", ",", 
      FractionBox["15026366", "100000"], ",", "1"}], "]"}], "+", 
    RowBox[{"\[Gamma]ZMSBar", "[", 
     RowBox[{"500", ",", 
      FractionBox["15026366", "100000"], ",", "1"}], "]"}], "+", 
    RowBox[{"ZZMSBar", "[", 
     RowBox[{"500", ",", 
      FractionBox["15026366", "100000"], ",", "1"}], "]"}]}], ")"}], "/.", 
  RowBox[{"als", "->", "0.09520758"}]}]], "Input",
 CellChangeTimes->{{3.925902782719296*^9, 3.925902808078041*^9}, {
  3.92590297754565*^9, 3.925902982234761*^9}, {3.925904000712154*^9, 
  3.925904001934519*^9}, {3.925904194907632*^9, 3.925904211980085*^9}, {
  3.92590429043521*^9, 3.925904298026286*^9}, {3.9259044248213587`*^9, 
  3.925904471447173*^9}},
 CellLabel->
  "In[127]:=",ExpressionUUID->"74cd5b92-8692-4fab-b5e2-336ef3d11990"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0.59785129214640294180630535227410756081`20.", ",", "0.6239191757895622`", 
   ",", "0.6284757448303383`"}], "}"}]], "Output",
 CellChangeTimes->{{3.925902796084302*^9, 3.925902812811228*^9}, 
   3.925902988023838*^9, 3.925903858781466*^9, 3.925904007122026*^9, 
   3.9259042212893953`*^9, 3.925904304248374*^9, 3.9259044791915083`*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"8d39972a-82bd-4b75-b6bd-c39cebc3207a"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1036.8, 580.5},
WindowMargins->{{
  Automatic, -4.7999999999999545`}, {-4.7999999999999545`, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
Magnification:>1.1 Inherited,
FrontEndVersion->"13.1 for Microsoft Windows (64-bit) (2022\:5e746\:670816\
\:65e5)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8a8d6b09-c9e1-4ade-872b-21ec78adefb4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 238, 6, 31, "Input",ExpressionUUID->"b9880ad0-c1e2-465b-837a-1a58c1c39c66"],
Cell[CellGroupData[{
Cell[821, 30, 135, 2, 31, "Input",ExpressionUUID->"47cbaf6d-f019-400c-bc54-4894a7916396"],
Cell[CellGroupData[{
Cell[981, 36, 859, 18, 24, "Print",ExpressionUUID->"56196cce-746d-4d9c-802e-ef964b55bad7"],
Cell[1843, 56, 681, 13, 24, "Print",ExpressionUUID->"459778c8-750b-4e9c-9d6e-82d03bc90858"],
Cell[2527, 71, 703, 14, 24, "Print",ExpressionUUID->"4518eaf5-a75d-4d7b-a80f-21e135f20c19"],
Cell[3233, 87, 780, 15, 44, "Print",ExpressionUUID->"ee3c40fa-1ed4-4ca8-bcce-379b63402ca7"],
Cell[4016, 104, 726, 14, 63, "Print",ExpressionUUID->"28161c76-15c6-459f-ab54-c2be6410d632"],
Cell[4745, 120, 702, 14, 24, "Print",ExpressionUUID->"7c57dbe5-2f46-48d4-a584-11f44014cad1"],
Cell[5450, 136, 718, 14, 24, "Print",ExpressionUUID->"7218c4d8-0d82-4545-8333-ff14a41b8a0d"],
Cell[6171, 152, 679, 13, 24, "Print",ExpressionUUID->"6e085c20-55c1-4e96-8a1b-6e0f318b8856"],
Cell[6853, 167, 686, 13, 24, "Print",ExpressionUUID->"36b9dc07-97f2-4067-8b67-57a9e97a0e8f"],
Cell[7542, 182, 763, 14, 44, "Print",ExpressionUUID->"d187a6d4-aa23-45c2-93be-051854958ef9"],
Cell[8308, 198, 744, 14, 44, "Print",ExpressionUUID->"a8b508b6-a299-4f92-8401-758d1f69fc03"]
}, Open  ]]
}, Open  ]],
Cell[9079, 216, 389, 7, 31, "Input",ExpressionUUID->"5319e83c-cb3c-47be-a888-cc3725695a8a"],
Cell[CellGroupData[{
Cell[9493, 227, 184, 3, 74, "Section",ExpressionUUID->"d73bb4ed-d9e3-40d7-8f42-f73e92de888d"],
Cell[9680, 232, 565, 13, 101, "Input",ExpressionUUID->"53680cbb-f305-4f42-9d67-94fa35355055"],
Cell[10248, 247, 3472, 99, 302, "Input",ExpressionUUID->"d2d7484e-29ae-46ab-a7d0-188740757d9f"],
Cell[13723, 348, 748, 20, 79, "Input",ExpressionUUID->"b2b9980b-7c32-48cc-a8f4-51173ed24593"],
Cell[14474, 370, 822, 15, 87, "Input",ExpressionUUID->"6fb1ee78-9337-4e6e-a5d9-fea363f08c72"],
Cell[15299, 387, 168, 3, 64, "Input",ExpressionUUID->"c51390d0-1b64-4a6c-9af2-0815e3d68a45"],
Cell[15470, 392, 514, 11, 47, "Input",ExpressionUUID->"ce3ee696-6454-4a46-895a-9b76fea68c4b"],
Cell[15987, 405, 404, 8, 47, "Input",ExpressionUUID->"4a36e483-9db4-4469-bc17-df4b5bbbfde4"],
Cell[16394, 415, 418, 8, 47, "Input",ExpressionUUID->"54beb5dc-3c1b-45dc-9390-fab7a99399c1"],
Cell[16815, 425, 830, 16, 47, "Input",ExpressionUUID->"a0a37fc1-f9e3-4d41-9949-55c4c0efadc3"],
Cell[17648, 443, 322, 7, 47, "Input",ExpressionUUID->"4f18edf1-c4c0-4436-bd97-b98869f02009"],
Cell[17973, 452, 413, 7, 47, "Input",ExpressionUUID->"6994971e-2855-4b60-a32f-72b006acdc02"],
Cell[18389, 461, 474, 11, 47, "Input",ExpressionUUID->"5f48dad8-5e5b-4f03-8230-a21f3ecb49b0"],
Cell[18866, 474, 1852, 61, 204, "Input",ExpressionUUID->"69ffcd0f-e388-4fe1-888a-24e0db6115f6"],
Cell[20721, 537, 313, 6, 47, "Input",ExpressionUUID->"bed79fa5-e443-4018-8c41-cec4adff7206"],
Cell[21037, 545, 1888, 60, 185, "Input",ExpressionUUID->"259623d0-091f-4980-a134-775f43c4857e"],
Cell[22928, 607, 1002, 19, 62, "Input",ExpressionUUID->"31a26bbd-1499-4f46-988f-443707ba9426"],
Cell[23933, 628, 197, 3, 47, "Input",ExpressionUUID->"e23d620c-b25f-4d6c-aa31-55900207a1b8"],
Cell[CellGroupData[{
Cell[24155, 635, 1368, 40, 125, "Input",ExpressionUUID->"1ef6e37c-dc8b-4bb1-838a-a70a32a6ce5c"],
Cell[25526, 677, 416, 6, 51, "Output",ExpressionUUID->"6b3cd9af-1c15-4db1-999f-d283dba0fd4a"]
}, Open  ]],
Cell[25957, 686, 200, 4, 47, "Input",ExpressionUUID->"6dbedd3e-c94a-4ff6-83c6-9557f63a70c5"],
Cell[CellGroupData[{
Cell[26182, 694, 1430, 41, 125, "Input",ExpressionUUID->"9f839801-0e0b-4ef3-8371-838af667f9ea"],
Cell[27615, 737, 495, 7, 51, "Output",ExpressionUUID->"48587473-3fa2-4978-8a5c-ff0a3bede807"]
}, Open  ]],
Cell[28125, 747, 193, 4, 47, "Input",ExpressionUUID->"42180a6f-1752-4ce4-a236-92a978649e94"],
Cell[CellGroupData[{
Cell[28343, 755, 1361, 40, 125, "Input",ExpressionUUID->"26938808-a688-41de-a589-3745900f99ac"],
Cell[29707, 797, 417, 6, 51, "Output",ExpressionUUID->"9d742a79-0b2c-4630-b9dc-596a540c1ba5"]
}, Open  ]],
Cell[30139, 806, 579, 12, 70, "Input",ExpressionUUID->"e659afc4-d4c9-4a62-93f2-3ea1ff6fddb4"],
Cell[CellGroupData[{
Cell[30743, 822, 1616, 43, 125, "Input",ExpressionUUID->"8478e67f-ea61-424d-b2a1-eb668dc90c7a"],
Cell[32362, 867, 925, 13, 51, "Output",ExpressionUUID->"6227011c-42b9-472a-a0c4-609ed113307c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[33324, 885, 2511, 74, 157, "Input",ExpressionUUID->"5348c4db-1d3b-4836-ab7c-878e921890ae"],
Cell[35838, 961, 713, 10, 51, "Output",ExpressionUUID->"7339c50e-22f4-4212-8d51-d681458c92d5"]
}, Open  ]],
Cell[36566, 974, 280, 5, 47, "Input",ExpressionUUID->"7eb2f0e0-0c16-4495-970c-4fe5ffd8f024"],
Cell[CellGroupData[{
Cell[36871, 983, 1132, 36, 125, "Input",ExpressionUUID->"f04c2d57-ad58-4e5a-91e2-1ee0b980e4e7"],
Cell[38006, 1021, 348, 6, 51, "Output",ExpressionUUID->"5e3a2086-ae52-4567-8f99-4891880aa598"]
}, Open  ]],
Cell[38369, 1030, 544, 12, 47, "Input",ExpressionUUID->"e3cb67c5-3149-4a79-82f1-c9aac648a81e"],
Cell[CellGroupData[{
Cell[38938, 1046, 1323, 40, 125, "Input",ExpressionUUID->"baddf843-cb76-44b2-bacb-d6816709b5a1"],
Cell[40264, 1088, 653, 9, 51, "Output",ExpressionUUID->"d6ae093a-f6ca-4aba-ab93-4a9dd9f8fa50"]
}, Open  ]],
Cell[CellGroupData[{
Cell[40954, 1102, 2366, 73, 158, "Input",ExpressionUUID->"94f21992-3471-4e28-8f9d-e468fbb9b497"],
Cell[43323, 1177, 595, 10, 51, "Output",ExpressionUUID->"0da4be8d-057b-4f55-8d50-59576323bae7"]
}, Open  ]],
Cell[43933, 1190, 561, 13, 47, "Input",ExpressionUUID->"66e61fd9-aa28-4927-8cd5-6d23c50958bc"],
Cell[CellGroupData[{
Cell[44519, 1207, 1289, 39, 125, "Input",ExpressionUUID->"248a5823-f658-45a4-aeaf-4424bcb65cab"],
Cell[45811, 1248, 369, 5, 51, "Output",ExpressionUUID->"18ba41c1-025e-4fd5-9366-4ffa7013a0d6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46217, 1258, 2511, 75, 158, "Input",ExpressionUUID->"467c50da-2446-45fd-84ed-74c8dc588413"],
Cell[48731, 1335, 567, 8, 51, "Output",ExpressionUUID->"b4687dc8-110b-409f-928c-2bee05b34ade"]
}, Open  ]],
Cell[49313, 1346, 422, 10, 47, "Input",ExpressionUUID->"c3f64a1e-f733-4d8f-8f16-14fba8846230"],
Cell[49738, 1358, 430, 11, 62, "Input",ExpressionUUID->"9b27e763-f6fa-4251-a5ee-b14aa194d66f"],
Cell[50171, 1371, 199, 3, 47, "Input",ExpressionUUID->"454acc16-5865-49e6-b787-42fcc85d6317"],
Cell[50373, 1376, 2158, 55, 135, "Input",ExpressionUUID->"575628d6-5234-4e25-a52c-68951cce2186"],
Cell[CellGroupData[{
Cell[52556, 1435, 336, 7, 62, "Input",ExpressionUUID->"1646a51f-caa8-45d5-93b8-779eec37a0c9"],
Cell[52895, 1444, 540, 8, 51, "Output",ExpressionUUID->"0fa56995-e7e1-40e8-9b85-aef1f49fab9b"]
}, Open  ]],
Cell[53450, 1455, 365, 7, 47, "Input",ExpressionUUID->"91a7a886-c173-42a3-94d4-893469599c77"],
Cell[53818, 1464, 2039, 53, 135, "Input",ExpressionUUID->"4ef4f36b-c582-44b7-8c89-fa92d090a6f8"],
Cell[CellGroupData[{
Cell[55882, 1521, 259, 6, 62, "Input",ExpressionUUID->"8ec2102c-b95e-4df2-beb1-9ac404bc3379"],
Cell[56144, 1529, 544, 8, 51, "Output",ExpressionUUID->"6defc048-201d-47d0-baa0-032420bf461e"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[56737, 1543, 230, 4, 58, "Section",ExpressionUUID->"b4ddf33a-bd58-4464-b122-d83af12d3717"],
Cell[56970, 1549, 276, 5, 64, "Input",ExpressionUUID->"cdd34a8c-8e12-4895-8d3b-c4669a7432c5"],
Cell[57249, 1556, 665, 15, 144, "Input",ExpressionUUID->"9ad6028b-0ffe-4e17-900a-4e96292c5f5d"],
Cell[57917, 1573, 6284, 188, 362, "Input",ExpressionUUID->"5d18842d-5e95-4200-b0a7-edcc13148c18"],
Cell[64204, 1763, 10398, 272, 854, "Input",ExpressionUUID->"80c1808f-15d3-43f6-9b8f-0a08d5732ad7"],
Cell[74605, 2037, 9789, 264, 854, "Input",ExpressionUUID->"6d490e6a-aa13-4cf1-9294-4f0822b8c136"],
Cell[84397, 2303, 9876, 265, 854, "Input",ExpressionUUID->"b404d226-e38e-4d2f-adbb-39c3ac6f79f5"],
Cell[94276, 2570, 500, 13, 47, "Input",ExpressionUUID->"c4491522-28b5-453d-b51e-22e1e1a794c3"],
Cell[CellGroupData[{
Cell[94801, 2587, 377, 7, 62, "Input",ExpressionUUID->"af18c968-ec15-43ed-bc37-393f10cd6690"],
Cell[CellGroupData[{
Cell[95203, 2598, 585, 14, 25, "Print",ExpressionUUID->"d06bf17e-4854-470c-841c-15ea42cb6367"],
Cell[95791, 2614, 595, 15, 25, "Print",ExpressionUUID->"f4c7a97e-19f4-4254-abb9-a3db4fb16483"],
Cell[96389, 2631, 603, 15, 25, "Print",ExpressionUUID->"b9049920-13da-4007-b70b-208c86f04769"],
Cell[96995, 2648, 426, 10, 25, "Print",ExpressionUUID->"6f44dc68-b92f-4c36-b231-df894afcabc2"]
}, Open  ]],
Cell[97436, 2661, 916, 16, 79, "Output",ExpressionUUID->"3dbbdba7-7c9a-47c2-9bb6-90998652751d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98389, 2682, 342, 6, 62, "Input",ExpressionUUID->"389480fa-6fc4-47bf-8526-f76f5954baf2"],
Cell[CellGroupData[{
Cell[98756, 2692, 530, 13, 25, "Print",ExpressionUUID->"853970b7-ce0c-42e4-8a67-b87cc613a82b"],
Cell[99289, 2707, 538, 14, 25, "Print",ExpressionUUID->"e0eb3eb0-e64b-402e-9221-dcc72c945819"],
Cell[99830, 2723, 548, 14, 25, "Print",ExpressionUUID->"e8306427-f791-45d0-8b35-a26d829eca29"],
Cell[100381, 2739, 375, 9, 25, "Print",ExpressionUUID->"efae9729-2bd5-4e54-980b-45a34dcc4ab7"]
}, Open  ]],
Cell[100771, 2751, 678, 12, 79, "Output",ExpressionUUID->"6d9c4ad8-a1af-4e8d-8429-5d3d915eda69"]
}, Open  ]],
Cell[CellGroupData[{
Cell[101486, 2768, 288, 6, 62, "Input",ExpressionUUID->"9a999402-a9e6-4b2a-9e00-ed20933f5a58"],
Cell[CellGroupData[{
Cell[101799, 2778, 656, 15, 25, "Print",ExpressionUUID->"5aa74d26-5b96-4294-a61b-71c7f5f362e3"],
Cell[102458, 2795, 666, 16, 25, "Print",ExpressionUUID->"163b9cb7-3842-496a-8fc9-6d63c490d21b"],
Cell[103127, 2813, 676, 16, 25, "Print",ExpressionUUID->"16b9a4d8-12bf-4a26-a13d-d1d41d57e44f"],
Cell[103806, 2831, 499, 11, 25, "Print",ExpressionUUID->"ccdeed04-dde6-4bd9-a204-024d1f45efe2"]
}, Open  ]],
Cell[104320, 2845, 823, 14, 79, "Output",ExpressionUUID->"66e451e4-5a3b-4b7c-aefc-b9bf1cb6a814"]
}, Open  ]],
Cell[CellGroupData[{
Cell[105180, 2864, 328, 6, 62, "Input",ExpressionUUID->"f98e4ede-251c-4200-9171-40e446c48df6"],
Cell[CellGroupData[{
Cell[105533, 2874, 508, 13, 25, "Print",ExpressionUUID->"5d78eadd-91d1-4060-9a08-2276f1b5a8b6"],
Cell[106044, 2889, 520, 14, 25, "Print",ExpressionUUID->"50cd3bf0-8206-4a9d-a77a-fc44ac462883"],
Cell[106567, 2905, 520, 14, 25, "Print",ExpressionUUID->"d65e75af-8605-4c7b-b291-316cccdac05c"],
Cell[107090, 2921, 530, 14, 25, "Print",ExpressionUUID->"af005661-41e7-4876-8497-8651becefb0f"]
}, Open  ]],
Cell[107635, 2938, 678, 12, 79, "Output",ExpressionUUID->"0df56cdd-002f-41bd-a8ac-a41ce673ff27"]
}, Open  ]],
Cell[CellGroupData[{
Cell[108350, 2955, 299, 6, 62, "Input",ExpressionUUID->"8e88cc86-02dd-4c61-809c-b9add32670fe"],
Cell[CellGroupData[{
Cell[108674, 2965, 507, 13, 25, "Print",ExpressionUUID->"8c7b15c9-bf24-4131-a36d-f775d7979f7f"],
Cell[109184, 2980, 518, 14, 25, "Print",ExpressionUUID->"e3f90361-1996-4eea-b58e-379669ce60e0"],
Cell[109705, 2996, 522, 14, 25, "Print",ExpressionUUID->"7aa80c3b-4c33-4132-bd6c-87c0bdb64e62"],
Cell[110230, 3012, 532, 14, 25, "Print",ExpressionUUID->"f300f14c-e6eb-40de-893d-9a161fcede3d"]
}, Open  ]],
Cell[110777, 3029, 678, 12, 79, "Output",ExpressionUUID->"ab0db899-cc41-498f-824f-cb10cad915ec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111492, 3046, 338, 6, 62, "Input",ExpressionUUID->"e02c6af5-104a-4804-9986-7f533c541335"],
Cell[CellGroupData[{
Cell[111855, 3056, 532, 13, 25, "Print",ExpressionUUID->"15331f19-2d15-47c1-83e9-bb164e05f528"],
Cell[112390, 3071, 540, 14, 25, "Print",ExpressionUUID->"b071cfb3-ca97-43b7-9209-51b2bf99371a"],
Cell[112933, 3087, 542, 14, 25, "Print",ExpressionUUID->"1b4a2688-23fe-414a-8907-40f07456b944"],
Cell[113478, 3103, 552, 14, 25, "Print",ExpressionUUID->"91d077df-d5d0-48f6-894a-8b4480700596"]
}, Open  ]],
Cell[114045, 3120, 705, 12, 79, "Output",ExpressionUUID->"c7932532-3711-462c-ac84-cf0c9252e2e3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[114799, 3138, 341, 5, 58, "Section",ExpressionUUID->"0c29cbee-937e-4fda-a214-7ac6dda9efe3"],
Cell[115143, 3145, 663, 15, 136, "Input",ExpressionUUID->"b7462c76-3bc1-4cb3-8729-e346ad367c66"],
Cell[115809, 3162, 402, 9, 31, "Input",ExpressionUUID->"1581b0ec-f129-4943-a166-4505aa079e1a"],
Cell[116214, 3173, 1316, 39, 92, "Input",ExpressionUUID->"34719cdf-e33d-426b-83fc-c43aa0200fec"],
Cell[117533, 3214, 10096, 265, 550, "Input",ExpressionUUID->"5a641921-cd0e-490f-8223-62f09faf9130"],
Cell[127632, 3481, 9430, 255, 550, "Input",ExpressionUUID->"cbe81591-fc6e-47ce-821c-7523ab269c35"],
Cell[137065, 3738, 9522, 256, 550, "Input",ExpressionUUID->"bcc45934-013b-41d0-8134-1892e190a90c"],
Cell[146590, 3996, 465, 11, 32, "Input",ExpressionUUID->"36a05210-0811-461b-8be3-e45bf8c4b411"],
Cell[CellGroupData[{
Cell[147080, 4011, 713, 18, 51, "Input",ExpressionUUID->"be877a35-3708-4b0e-8a12-72407ed8ef1f"],
Cell[CellGroupData[{
Cell[147818, 4033, 583, 14, 24, "Print",ExpressionUUID->"3730b508-2698-4082-9523-bdc2dc28972f"],
Cell[148404, 4049, 595, 15, 24, "Print",ExpressionUUID->"e1c5638c-424c-4e4b-a462-cf9659bcf78f"],
Cell[149002, 4066, 603, 15, 24, "Print",ExpressionUUID->"40a92f29-34ef-4080-9014-887246dd6e23"],
Cell[149608, 4083, 428, 10, 24, "Print",ExpressionUUID->"b3899faf-dfb8-4219-bbb9-22666362cb68"],
Cell[150039, 4095, 583, 14, 24, "Print",ExpressionUUID->"1b8189c7-b130-4fc6-81f3-40c488b41095"],
Cell[150625, 4111, 590, 15, 24, "Print",ExpressionUUID->"a8700565-8044-44de-b3e8-510ecad9b060"],
Cell[151218, 4128, 601, 15, 24, "Print",ExpressionUUID->"6188004e-b637-48cf-9abf-063ac30f1957"],
Cell[151822, 4145, 426, 10, 24, "Print",ExpressionUUID->"d2a577ee-4852-49b1-8d33-29e977f7807a"],
Cell[152251, 4157, 581, 14, 24, "Print",ExpressionUUID->"5834a12c-5b69-42ed-bf97-74f6b458e4b0"],
Cell[152835, 4173, 593, 15, 24, "Print",ExpressionUUID->"41fdfc28-161a-4558-b577-4c699ed0268c"],
Cell[153431, 4190, 603, 15, 24, "Print",ExpressionUUID->"0aa7c077-a73f-465f-8b8c-ca3cbc3c631d"],
Cell[154037, 4207, 426, 10, 24, "Print",ExpressionUUID->"f85ab77e-0110-4c30-aa62-d38e802213f0"]
}, Open  ]],
Cell[154478, 4220, 419, 9, 35, "Output",ExpressionUUID->"abb7c258-d8f0-4d5c-85fe-b381529c8bff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154934, 4234, 887, 20, 51, "Input",ExpressionUUID->"74cd5b92-8692-4fab-b5e2-336ef3d11990"],
Cell[155824, 4256, 462, 9, 35, "Output",ExpressionUUID->"8d39972a-82bd-4b75-b6bd-c39cebc3207a"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Auxiliary_File/newX1.m <==
(-8*(2*cvecu^2 + caxi^2*(-4 + z))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
 ((-4 + z)*(caxi^2*(-4 + z) + cvecu^2*(2 + z)))


==> Auxiliary_File/newX2.m <==
8*(2*cvecu^2*(2740 + 26*nl*(-4 + z) - 781*z) + 
   caxi^2*(2740 + 26*nl*(-4 + z) - 589*z)*(-4 + z))*
  Log[Subscript[\[Mu], mt]] + 48*(2*cvecu^2*(268 + 2*nl*(-4 + z) - 79*z) + 
   caxi^2*(268 + 2*nl*(-4 + z) - 55*z)*(-4 + z))*
  Log[Subscript[\[Mu], mt]]^2 + 
 (46*CF*cvecu^2*w*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (70*CF*cvecu^2*w^2*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((32*I)*CF*cvecu^2*Pi*w^2*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (48*CF*cvecu^2*w^3*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((152*I)*CF*cvecu^2*Pi*w^3*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (88*CF*cvecu^2*w^4*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((80*I)*CF*cvecu^2*Pi*w^4*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (98*CF*cvecu^2*w^5*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((96*I)*CF*cvecu^2*Pi*w^5*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*CF*cvecu^2*w^6*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((40*I)*CF*cvecu^2*Pi*w^6*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (44*caxi^2*CF*w*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((12*I)*caxi^2*CF*Pi*w*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (42*caxi^2*CF*w^2*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((48*I)*caxi^2*CF*Pi*w^2*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (56*caxi^2*CF*w^3*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((40*I)*caxi^2*CF*Pi*w^3*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 (48*caxi^2*CF*w^4*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((16*I)*caxi^2*CF*Pi*w^4*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (100*caxi^2*CF*w^5*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 ((44*I)*caxi^2*CF*Pi*w^5*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*caxi^2*CF*w^6*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) + 
 ((40*I)*caxi^2*CF*Pi*w^6*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^2*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))) - 
 (6*CF*cvecu^2*w*(caxi^2*w*(1 + w)^2 + cvecu^2*(1 - w - 3*w^2 + w^3))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)*(1 + w)^3*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (16*CF*cvecu^2*(3 - I*Pi)*w^2*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) - 
 ((56*I)*CF*cvecu^2*Pi*w^3*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 ((16*I)*CF*cvecu^2*(3*I + 11*Pi)*w^4*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (6*CF*cvecu^2*(1 - (8*I)*Pi)*w^5*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) - 
 (6*caxi^2*CF*w*(caxi^2*w*(1 + w)^2 + cvecu^2*(1 - w - 3*w^2 + w^3))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w^2)^3*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 ((8*I)*caxi^2*CF*(6*I + 7*Pi)*w^2*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (30*caxi^2*CF*(3 - (4*I)*Pi)*w^3*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 ((80*I)*caxi^2*CF*Pi*w^4*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 ((6*I)*caxi^2*CF*(15*I + 4*Pi)*w^5*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (8*caxi^2*CF*(6 + (7*I)*Pi)*w^6*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (6*caxi^2*CF*(1 - (8*I)*Pi)*w^7*(caxi^2*w*(1 + w)^2 + 
    cvecu^2*(1 - w - 3*w^2 + w^3))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w^2)^3*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2) + 
 (6*caxi^2*CF*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (8*caxi^2*CF*(6 - (7*I)*Pi)*w*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (30*caxi^2*CF*(3 - (4*I)*Pi)*w^2*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 ((80*I)*caxi^2*CF*Pi*w^3*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (6*caxi^2*CF*(15 - (4*I)*Pi)*w^4*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (8*caxi^2*CF*(6 + (7*I)*Pi)*w^5*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (6*caxi^2*CF*(1 - (8*I)*Pi)*w^6*(2*cvecu^2 + caxi^2*(-4 + z))*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)^3*(1 + w)*
   (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (2*CF*cvecu^2*(3 + (8*I)*(3*I + Pi)*w + (28*I)*Pi*w^2 + 
    8*(3 - (11*I)*Pi)*w^3 + (-3 + (24*I)*Pi)*w^4)*
   (2*cvecu^2 + caxi^2*(-4 + z))*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  ((-1 + w)*(1 + w)*(caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (((16*I)/3)*CF*(caxi^2*(-4 + z)*(2*Pi*(3 + 6*w + 6*w^3 + 3*w^4 - 
        2*w^2*(-7 + z)) - I*(-1 + w^2)*(-10 - 12*w + w^2*(-10 + z) + z)) + 
    cvecu^2*(4*Pi*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) - 
      I*(-1 + w^2)*(-20 - 24*w - 2*z + z^2 + w^2*(-20 - 2*z + z^2))))*
   G[-1, w]*(2 + 3*Log[Subscript[\[Mu], mt]]))/((-1 + w)*(1 + w)^3*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (4*CF*w*((-2*cvecu^2*w*(-4 + 19*w - 10*w^2 - 12*w^3 + 5*w^4)*
      (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))/((-1 + w)*(1 + w)^3) - 
    (caxi^2*(-3 + 12*w - 10*w^2 - 4*w^3 - 11*w^4 + 10*w^5)*
      (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2)))/(-1 + w^2)^2 + 
    (2*cvecu^2*w*(2 + 7*w - 22*w^2 + 6*w^3)*(caxi^2*w*(1 + w)^2 + 
       cvecu^2*(1 - w - 3*w^2 + w^3)))/((-1 + w)*(1 + w)^3) + 
    (2*caxi^2*w*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5)*
      (caxi^2*w*(1 + w)^2 + cvecu^2*(1 - w - 3*w^2 + w^3)))/(-1 + w^2)^3 - 
    (2*cvecu^2*(2 + 7*w - 22*w^2 + 6*w^3)*(caxi^2*(1 + w)^2 + 
       cvecu^2*(1 - 4*w + w^2))*(2*cvecu^2 + caxi^2*(-4 + z)))/
     ((-1 + w)*(1 + w)*(-4 + z)*(caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
    (2*caxi^2*(-7 + 15*w - 10*w^2 - 3*w^3 - 7*w^4 + 6*w^5)*
      (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))*
      (2*cvecu^2 + caxi^2*(-4 + z)))/((-1 + w)^3*(1 + w)*(-4 + z)*
      (caxi^2*(-4 + z) + cvecu^2*(2 + z))))*G[0, w]*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/
  (caxi^2*(1 + w)^2 + cvecu^2*(1 - 4*w + w^2))^2 - 
 (8*CF*(caxi^2*(-4 + z)*((2*I)*Pi*(3 + 6*w + 6*w^3 + 3*w^4 - 
        2*w^2*(-7 + z)) + (-1 + w^2)*(-10 - 12*w + w^2*(-10 + z) + z)) + 
    cvecu^2*((4*I)*Pi*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) + 
      (-1 + w^2)*(-20 - 24*w - 2*z + z^2 + w^2*(-20 - 2*z + z^2))))*G[1, w]*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/(3*(-1 + w)*(1 + w)^3*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (32*CF*(2*cvecu^2*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) + 
    caxi^2*(3*(-4 + z) + 6*w*(-4 + z) + 6*w^3*(-4 + z) + 3*w^4*(-4 + z) - 
      2*w^2*(28 - 11*z + z^2)))*G[-1, 0, w]*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/(3*(-1 + w)*(1 + w)^3*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (32*CF*(2*cvecu^2*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) + 
    caxi^2*(3*(-4 + z) + 6*w*(-4 + z) + 6*w^3*(-4 + z) + 3*w^4*(-4 + z) - 
      2*w^2*(28 - 11*z + z^2)))*G[0, -1, w]*
   (2 + 3*Log[Subscript[\[Mu], mt]]))/(3*(-1 + w)*(1 + w)^3*(-4 + z)*
   (caxi^2*(-4 + z) + cvecu^2*(2 + z))) - 
 (16*CF*(2*cvecu^2*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) + 
    caxi^2*(3*(-4 + z) + 6*w*(-4 + z) + 6*w^3*(-4 + z) + 3*w^4*(-4 + z) - 
      2*w^2*(28 - 11*z + z^2)))*G[0, 1, w]*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(-4 + z)*(caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 (16*CF*(2*cvecu^2*(3 + 6*w + 6*w^3 + 3*w^4 + w^2*(14 + 2*z - z^2)) + 
    caxi^2*(3*(-4 + z) + 6*w*(-4 + z) + 6*w^3*(-4 + z) + 3*w^4*(-4 + z) - 
      2*w^2*(28 - 11*z + z^2)))*G[1, 0, w]*(2 + 3*Log[Subscript[\[Mu], mt]]))/
  (3*(-1 + w)*(1 + w)^3*(-4 + z)*(caxi^2*(-4 + z) + cvecu^2*(2 + z))) + 
 caxi^2*(4 - z)*(-13100 - 2*nl*(71 + 8*Pi^2)*(-4 + z) + 3019*z + 
   32*Pi^2*(-4 + z)*(3 + Log[2]) + 192*Zeta[3] - 48*z*Zeta[3]) + 
 2*cvecu^2*(13100 + 2*nl*(71 + 8*Pi^2)*(-4 + z) - 3531*z - 
   32*Pi^2*(-4 + z)*(3 + Log[2]) - 192*Zeta[3] + 48*z*Zeta[3])

